Statistical analysis of the fluctuations of an initial-state model with independently distributed hot spots

We determine the uncorrelated modes that characterize the fluctuations in a semi-realistic model for the initial state of high-energy nuclear collisions, consisting of hot spots whose positions are distributed independently. Varying the number of hot spots, their size, and the weights with which they contribute to the initial state, we find that the parameter that has the largest influence on the relative importance of the fluctuation modes is the source size, with more extended hot spots leading to a more marked predominance of the principal modes.

==> anc/Avg_cl_cm_IPSM_Run3.dat <==
l,m,<c_l c_m>|_{l!=m}
0.0,0.0,0.0
0.0,1.0,-0.0035075471048433894
0.0,2.0,-0.001210078680959985
0.0,3.0,-0.0010477829822599552
0.0,4.0,0.0023693619388751677
0.0,5.0,-0.000679467914423192
0.0,6.0,0.006970893872561074
0.0,7.0,-0.0026859338630329187
0.0,8.0,0.0014549856781052497
0.0,9.0,-0.004513244460770627
0.0,10.0,0.008191058518419194
0.0,11.0,0.0008616398371980006
0.0,12.0,-0.0009716900965820244
0.0,13.0,0.0028795314007911926
0.0,14.0,-0.0010310051305409292
0.0,15.0,0.0024924107818191
0.0,16.0,-0.0016102728127295894
0.0,17.0,0.00391826895529915
0.0,18.0,0.00064920485503026
0.0,19.0,-0.0009299285242907493
0.0,20.0,0.00038641698255828836
0.0,21.0,0.0007301796034354072
0.0,22.0,8.562979601107617e-06
0.0,23.0,0.0041883869008871874
0.0,24.0,-0.003790051315379491
0.0,25.0,0.0007819923678184684
0.0,26.0,-0.006422165196514994
0.0,27.0,-0.002317186609622981
0.0,28.0,0.00041519584323430333
0.0,29.0,0.001013653585531208
0.0,30.0,7.720598101235497e-05
0.0,31.0,0.0009911563235846976
1.0,0.0,-0.0035075471048433894
1.0,1.0,0.0
1.0,2.0,0.003651698618629199
1.0,3.0,0.0009387668432679785
1.0,4.0,0.00045523396476896235
1.0,5.0,-0.0016523999150918395
1.0,6.0,0.003461746802590804
1.0,7.0,0.002402759843951244
1.0,8.0,-0.00014037319053809765
1.0,9.0,-0.0005670758311346642
1.0,10.0,-0.0001232303302077471
1.0,11.0,-0.005734034801277946
1.0,12.0,-0.0034009135408019243
1.0,13.0,-0.005893391074911769
1.0,14.0,0.0018126099648535857
1.0,15.0,0.0034133323631787577
1.0,16.0,0.0025115520064766124
1.0,17.0,-0.006445489097291735
1.0,18.0,-0.0008082351769918673
1.0,19.0,0.0016041496889739287
1.0,20.0,0.0008961585827115665
1.0,21.0,-0.0006740680971753025
1.0,22.0,0.0037499783969877254
1.0,23.0,0.0005028141828726228
1.0,24.0,-0.0007633279177507123
1.0,25.0,0.0006435644226733475
1.0,26.0,-0.0019559948464060862
1.0,27.0,-0.0024981761045371922
1.0,28.0,-0.0005168795237488142
1.0,29.0,-0.0012390099905303096
1.0,30.0,-0.002450306301118748
1.0,31.0,3.2946031720837985e-05
2.0,0.0,-0.001210078680959985
2.0,1.0,0.003651698618629199
2.0,2.0,0.0
2.0,3.0,-0.002989356466661622
2.0,4.0,-0.0003061952635731584
2.0,5.0,-0.0002938225433225295
2.0,6.0,-0.0012722947823403908
2.0,7.0,-0.0012839116282815912
2.0,8.0,-0.0012626591159700267
2.0,9.0,0.005048347542185797
2.0,10.0,0.0017398715667784372
2.0,11.0,0.002392077872411581
2.0,12.0,-0.0008472272430983597
2.0,13.0,0.0011114350770159798
2.0,14.0,-0.0001744485581727577
2.0,15.0,0.0016624905050304252
2.0,16.0,-0.0010552751791889003
2.0,17.0,0.0004543522528536843
2.0,18.0,-0.0012556986684951039
2.0,19.0,0.0005521152316652234
2.0,20.0,-0.0003494070899652822
2.0,21.0,-0.0020697507983998787
2.0,22.0,-0.0019144300169923031
2.0,23.0,-0.0011994567112131149
2.0,24.0,0.00012279620745208467
2.0,25.0,0.0014133142007831875
2.0,26.0,-0.0009833551082014161
2.0,27.0,-0.0040182251400465736
2.0,28.0,-0.00022358178718576198
2.0,29.0,-0.0019688355371085525
2.0,30.0,0.0033561260687933908
2.0,31.0,-0.0023112863314996464
3.0,0.0,-0.0010477829822599552
3.0,1.0,0.0009387668432679785
3.0,2.0,-0.002989356466661622
3.0,3.0,0.0
3.0,4.0,-0.0017332330642243448
3.0,5.0,0.003056731622718917
3.0,6.0,-0.0005492464884780247
3.0,7.0,0.001194072697590177
3.0,8.0,0.0004712697554945638
3.0,9.0,-0.0015206359738509363
3.0,10.0,0.0032989159537360705
3.0,11.0,-0.005392514956679928
3.0,12.0,-0.004252646307746367
3.0,13.0,0.0018636953143585044
3.0,14.0,0.00624040089920444
3.0,15.0,-0.001091441924831738
3.0,16.0,-0.00013704543584762907
3.0,17.0,0.0010343216622822904
3.0,18.0,0.004183354588180221
3.0,19.0,-0.0021673164997431777
3.0,20.0,-0.0014050234536469848
3.0,21.0,-0.0012880668674544325
3.0,22.0,0.0002729612598594722
3.0,23.0,0.0005463420530221754
3.0,24.0,0.0007973452242457448
3.0,25.0,-0.0013219245428694594
3.0,26.0,-0.0037319709050871856
3.0,27.0,0.0007272072897693663
3.0,28.0,-0.0014682168952286209
3.0,29.0,0.0011928343751385377
3.0,30.0,-0.006948989762227621
3.0,31.0,-0.005798788255980045
4.0,0.0,0.0023693619388751677
4.0,1.0,0.00045523396476896235
4.0,2.0,-0.0003061952635731584
4.0,3.0,-0.0017332330642243448
4.0,4.0,0.0
4.0,5.0,0.001303450817662795
4.0,6.0,-0.0062963571327215315
4.0,7.0,0.0024118137728603656
4.0,8.0,-0.000315360158115035
4.0,9.0,0.002089306355697262
4.0,10.0,6.656028406951116e-05
4.0,11.0,-0.0010536473184760635
4.0,12.0,-0.001537636999759684
4.0,13.0,-0.002228811076683179
4.0,14.0,0.0012420150894004074
4.0,15.0,-0.0020383705625377966
4.0,16.0,-0.0008356262913816923
4.0,17.0,0.002146614532940363
4.0,18.0,0.001956389255369529
4.0,19.0,0.00444825148192886
4.0,20.0,-0.0003823132927845942
4.0,21.0,-0.000361297137100359
4.0,22.0,0.0028269727149372076
4.0,23.0,-0.0010384009590780265
4.0,24.0,-0.0025548879154343495
4.0,25.0,0.0016621252072629674
4.0,26.0,-0.001571061732474314
4.0,27.0,-0.003735237002954917
4.0,28.0,-0.004860525551749202
4.0,29.0,-0.0017954363998722188
4.0,30.0,-0.0005183917504338327
4.0,31.0,0.0006801890466367342
5.0,0.0,-0.000679467914423192
5.0,1.0,-0.0016523999150918395
5.0,2.0,-0.0002938225433225295
5.0,3.0,0.003056731622718917
5.0,4.0,0.001303450817662795
5.0,5.0,0.0
5.0,6.0,-0.0017920559225035881
5.0,7.0,-0.003701406991400201
5.0,8.0,-0.00013077102628015507
5.0,9.0,-0.0045620174179252255
5.0,10.0,-0.0031669846806975125
5.0,11.0,-0.0001835130582139699
5.0,12.0,0.001872494265479555
5.0,13.0,-0.0030235539501679565
5.0,14.0,0.0011517171185386392
5.0,15.0,0.0022210590370088383
5.0,16.0,0.003120946937198108
5.0,17.0,-0.002149651207027659
5.0,18.0,0.0010348693383006172
5.0,19.0,-0.0005600547660128113
5.0,20.0,-0.00027574412991820106
5.0,21.0,0.0031874062132360072
5.0,22.0,0.0015908498889432375
5.0,23.0,-0.001884449324747862
5.0,24.0,-0.0011585046639402592
5.0,25.0,0.0010589478353108406
5.0,26.0,-9.101322412516258e-05
5.0,27.0,0.0023480809384307604
5.0,28.0,1.8456358839473626e-05
5.0,29.0,-0.004277321579362622
5.0,30.0,-0.0007497314396389258
5.0,31.0,0.0020409761306099945
6.0,0.0,0.006970893872561074
6.0,1.0,0.003461746802590804
6.0,2.0,-0.0012722947823403908
6.0,3.0,-0.0005492464884780247
6.0,4.0,-0.0062963571327215315
6.0,5.0,-0.0017920559225035881
6.0,6.0,0.0
6.0,7.0,-0.0018719901918919164
6.0,8.0,0.0021191957672445066
6.0,9.0,-0.00011663741549629954
6.0,10.0,0.0011870987128824062
6.0,11.0,-0.0025699416200024344
6.0,12.0,0.002284866186523385
6.0,13.0,0.0007753848489610702
6.0,14.0,-0.0005658328570596125
6.0,15.0,0.0008852812241510932
6.0,16.0,0.0025285877202114045
6.0,17.0,-0.0007420727124598112
6.0,18.0,-0.0032081297387766402
6.0,19.0,0.0022420032988735347
6.0,20.0,-0.002866331741429626
6.0,21.0,2.6300254606415838e-05
6.0,22.0,-0.004155755083827939
6.0,23.0,0.0023764409009124185
6.0,24.0,-0.0014995727202267864
6.0,25.0,0.0004659504925334422
6.0,26.0,0.002280838427915582
6.0,27.0,-0.0016682468805630775
6.0,28.0,-0.0002077365761654902
6.0,29.0,-0.0030923170631328265
6.0,30.0,0.0008735295021527273
6.0,31.0,0.0037004296348455415
7.0,0.0,-0.0026859338630329187
7.0,1.0,0.002402759843951244
7.0,2.0,-0.0012839116282815912
7.0,3.0,0.001194072697590177
7.0,4.0,0.0024118137728603656
7.0,5.0,-0.003701406991400201
7.0,6.0,-0.0018719901918919164
7.0,7.0,0.0
7.0,8.0,-0.0004536731963948547
7.0,9.0,0.0013904151105163908
7.0,10.0,-0.004660792870899198
7.0,11.0,0.0017391268277056364
7.0,12.0,-0.004792610619409169
7.0,13.0,-6.601396419186329e-05
7.0,14.0,-0.0026277035022484493
7.0,15.0,-0.0033173489404539915
7.0,16.0,-0.0017625293518360697
7.0,17.0,-0.004007484561623362
7.0,18.0,-0.00013052114282588567
7.0,19.0,0.00379498564649667
7.0,20.0,0.00038165637714202477
7.0,21.0,0.0022453163961068854
7.0,22.0,0.0026652504731080706
7.0,23.0,-0.006334215670579477
7.0,24.0,-0.0015290130530426398
7.0,25.0,0.0006257209515055654
7.0,26.0,0.0041496701751748905
7.0,27.0,0.0017951249670740516
7.0,28.0,-0.0048788541241008565
7.0,29.0,0.002913468802583682
7.0,30.0,0.008583545923569481
7.0,31.0,0.001581596521587968
8.0,0.0,0.0014549856781052497
8.0,1.0,-0.00014037319053809765
8.0,2.0,-0.0012626591159700267
8.0,3.0,0.0004712697554945638
8.0,4.0,-0.000315360158115035
8.0,5.0,-0.00013077102628015507
8.0,6.0,0.0021191957672445066
8.0,7.0,-0.0004536731963948547
8.0,8.0,0.0
8.0,9.0,-0.0048563202425733025
8.0,10.0,-0.00027745930065779
8.0,11.0,0.0006257277588773937
8.0,12.0,0.0012056984224133999
8.0,13.0,0.00016556026642064212
8.0,14.0,-0.0019168418993962698
8.0,15.0,-0.0016438549315442876
8.0,16.0,0.001345351167783786
8.0,17.0,-0.002435788662892076
8.0,18.0,0.004939533686100438
8.0,19.0,-0.0001307527817915105
8.0,20.0,-0.0012214880764541503
8.0,21.0,0.0002693403849216318
8.0,22.0,0.000574383841220348
8.0,23.0,0.0019956864684654296
8.0,24.0,-0.002348051012075688
8.0,25.0,0.00303101734344137
8.0,26.0,0.0005000890770311759
8.0,27.0,0.003866317934515953
8.0,28.0,0.0010762194975337818
8.0,29.0,0.0022829290600759134
8.0,30.0,-0.0003566541942053947
8.0,31.0,0.0006284443348127413
9.0,0.0,-0.004513244460770627
9.0,1.0,-0.0005670758311346642
9.0,2.0,0.005048347542185797
9.0,3.0,-0.0015206359738509363
9.0,4.0,0.002089306355697262
9.0,5.0,-0.0045620174179252255
9.0,6.0,-0.00011663741549629954
9.0,7.0,0.0013904151105163908
9.0,8.0,-0.0048563202425733025
9.0,9.0,0.0
9.0,10.0,-0.0005421770876183135
9.0,11.0,0.00016271909797914641
9.0,12.0,-0.00028561218442512125
9.0,13.0,-0.00019577430585700272
9.0,14.0,0.0012457223553832884
9.0,15.0,-9.96496173091932e-05
9.0,16.0,0.0002881757936365718
9.0,17.0,-0.0050301437404980135
9.0,18.0,-8.530995182509868e-05
9.0,19.0,0.0035989472228976785
9.0,20.0,-0.0006015279246937726
9.0,21.0,-1.435301581264672e-06
9.0,22.0,0.0012217734253122951
9.0,23.0,-0.005480529169019121
9.0,24.0,0.0004219421732273498
9.0,25.0,0.00330881916965597
9.0,26.0,0.001308261483807619
9.0,27.0,-0.0024251056524631524
9.0,28.0,-0.00033410284035699365
9.0,29.0,-0.0029336451398951718
9.0,30.0,0.0010655743918325967
9.0,31.0,0.003384777990120969
10.0,0.0,0.008191058518419194
10.0,1.0,-0.0001232303302077471
10.0,2.0,0.0017398715667784372
10.0,3.0,0.0032989159537360705
10.0,4.0,6.656028406951116e-05
10.0,5.0,-0.0031669846806975125
10.0,6.0,0.0011870987128824062
10.0,7.0,-0.004660792870899198
10.0,8.0,-0.00027745930065779
10.0,9.0,-0.0005421770876183135
10.0,10.0,0.0
10.0,11.0,0.0010527388930975
10.0,12.0,0.0025590810047329254
10.0,13.0,-0.0014990723679873294
10.0,14.0,0.0005223056076669815
10.0,15.0,0.002326735475876164
10.0,16.0,0.0009122853804587299
10.0,17.0,0.002051416696272987
10.0,18.0,-0.0014897884694459248
10.0,19.0,0.002076420108976797
10.0,20.0,-0.00352234332740224
10.0,21.0,-0.0024192339683794697
10.0,22.0,0.003814788935979344
10.0,23.0,0.002393523194985767
10.0,24.0,-0.0009204463223194537
10.0,25.0,-0.00454973770288848
10.0,26.0,-0.0007962314249119667
10.0,27.0,0.0035119825912792463
10.0,28.0,0.005851538733904239
10.0,29.0,-0.004266766619529986
10.0,30.0,0.005500541417582832
10.0,31.0,0.0012570327425041464
11.0,0.0,0.0008616398371980006
11.0,1.0,-0.005734034801277946
11.0,2.0,0.002392077872411581
11.0,3.0,-0.005392514956679928
11.0,4.0,-0.0010536473184760635
11.0,5.0,-0.0001835130582139699
11.0,6.0,-0.0025699416200024344
11.0,7.0,0.0017391268277056364
11.0,8.0,0.0006257277588773937
11.0,9.0,0.00016271909797914641
11.0,10.0,0.0010527388930975
11.0,11.0,0.0
11.0,12.0,-0.002231665387250758
11.0,13.0,0.005513482297964462
11.0,14.0,0.0026101367400362366
11.0,15.0,-0.0024968204704536017
11.0,16.0,0.0016607293900013234
11.0,17.0,0.0004947370968518666
11.0,18.0,-0.00599853245328986
11.0,19.0,0.0020726746291409117
11.0,20.0,-0.0018939254127601217
11.0,21.0,0.0031402596380086718
11.0,22.0,-0.0009503670386218602
11.0,23.0,0.004296821488861258
11.0,24.0,-0.0029648046956358854
11.0,25.0,0.0001990204352109773
11.0,26.0,-0.0012422878410784726
11.0,27.0,0.0018952870279065107
11.0,28.0,0.004783953434914938
11.0,29.0,-0.0006334420083806996
11.0,30.0,-0.004033476329257579
11.0,31.0,0.001202718560985138
12.0,0.0,-0.0009716900965820244
12.0,1.0,-0.0034009135408019243
12.0,2.0,-0.0008472272430983597
12.0,3.0,-0.004252646307746367
12.0,4.0,-0.001537636999759684
12.0,5.0,0.001872494265479555
12.0,6.0,0.002284866186523385
12.0,7.0,-0.004792610619409169
12.0,8.0,0.0012056984224133999
12.0,9.0,-0.00028561218442512125
12.0,10.0,0.0025590810047329254
12.0,11.0,-0.002231665387250758
12.0,12.0,0.0
12.0,13.0,0.001169423629046464
12.0,14.0,-0.0015188366876741875
12.0,15.0,-0.0003986821270190141
12.0,16.0,0.0030127737708800775
12.0,17.0,-0.000568124303474662
12.0,18.0,0.003823439825621998
12.0,19.0,-0.0019993470100699014
12.0,20.0,0.0005452739135303014
12.0,21.0,0.0010318472589358851
12.0,22.0,0.0015038213611086985
12.0,23.0,-0.0034181623442439755
12.0,24.0,0.0009200455501884011
12.0,25.0,0.0037471511033476857
12.0,26.0,0.004964859767929598
12.0,27.0,0.0006186536774460663
12.0,28.0,0.0026447516020703427
12.0,29.0,0.003029438714764794
12.0,30.0,0.0014358913550057554
12.0,31.0,-0.0013674802707969978
13.0,0.0,0.0028795314007911926
13.0,1.0,-0.005893391074911769
13.0,2.0,0.0011114350770159798
13.0,3.0,0.0018636953143585044
13.0,4.0,-0.002228811076683179
13.0,5.0,-0.0030235539501679565
13.0,6.0,0.0007753848489610702
13.0,7.0,-6.601396419186329e-05
13.0,8.0,0.00016556026642064212
13.0,9.0,-0.00019577430585700272
13.0,10.0,-0.0014990723679873294
13.0,11.0,0.005513482297964462
13.0,12.0,0.001169423629046464
13.0,13.0,0.0
13.0,14.0,0.0027795538133233515
13.0,15.0,0.0010188553545344779
13.0,16.0,-0.0008131678786481646
13.0,17.0,0.006738519756883259
13.0,18.0,0.0002920918610469658
13.0,19.0,-0.0029324117277065172
13.0,20.0,0.001812860644217709
13.0,21.0,0.0026632613278644865
13.0,22.0,-0.0031308566314574965
13.0,23.0,0.002195869568478206
13.0,24.0,0.0029031095849621187
13.0,25.0,-0.0015075312841353165
13.0,26.0,0.0005256808152124882
13.0,27.0,0.0012566508477287173
13.0,28.0,0.00034432313875516464
13.0,29.0,-0.0006264460638642723
13.0,30.0,0.0005382155142355453
13.0,31.0,-2.864864148652323e-05
14.0,0.0,-0.0010310051305409292
14.0,1.0,0.0018126099648535857
14.0,2.0,-0.0001744485581727577
14.0,3.0,0.00624040089920444
14.0,4.0,0.0012420150894004074
14.0,5.0,0.0011517171185386392
14.0,6.0,-0.0005658328570596125
14.0,7.0,-0.0026277035022484493
14.0,8.0,-0.0019168418993962698
14.0,9.0,0.0012457223553832884
14.0,10.0,0.0005223056076669815
14.0,11.0,0.0026101367400362366
14.0,12.0,-0.0015188366876741875
14.0,13.0,0.0027795538133233515
14.0,14.0,0.0
14.0,15.0,0.002528202425465168
14.0,16.0,-0.004601639708584101
14.0,17.0,-0.00083269566268265
14.0,18.0,0.0031283884518666025
14.0,19.0,-0.004486917971624398
14.0,20.0,-0.0026872127721636833
14.0,21.0,-0.003662493062867793
14.0,22.0,-0.004370248202355135
14.0,23.0,0.0010514163807259092
14.0,24.0,0.0018748601094242994
14.0,25.0,-0.00023142588960825992
14.0,26.0,0.006078247969543819
14.0,27.0,-0.00043706917071151697
14.0,28.0,-0.0007158488772538497
14.0,29.0,-0.0003892191977504683
14.0,30.0,-0.0006714006346111234
14.0,31.0,0.0030841051116489862
15.0,0.0,0.0024924107818191
15.0,1.0,0.0034133323631787577
15.0,2.0,0.0016624905050304252
15.0,3.0,-0.001091441924831738
15.0,4.0,-0.0020383705625377966
15.0,5.0,0.0022210590370088383
15.0,6.0,0.0008852812241510932
15.0,7.0,-0.0033173489404539915
15.0,8.0,-0.0016438549315442876
15.0,9.0,-9.96496173091932e-05
15.0,10.0,0.002326735475876164
15.0,11.0,-0.0024968204704536017
15.0,12.0,-0.0003986821270190141
15.0,13.0,0.0010188553545344779
15.0,14.0,0.002528202425465168
15.0,15.0,0.0
15.0,16.0,-0.0015545913474969196
15.0,17.0,-0.00246453553379571
15.0,18.0,-0.00016690271755800685
15.0,19.0,0.0015195062492286103
15.0,20.0,0.0003532180290741687
15.0,21.0,0.001818172159284206
15.0,22.0,0.0027039520638218384
15.0,23.0,0.0035252363335587142
15.0,24.0,-3.362773116437852e-05
15.0,25.0,2.85252609375365e-05
15.0,26.0,0.0029510024737206438
15.0,27.0,-0.0038893154132373384
15.0,28.0,0.0003423259742918523
15.0,29.0,-0.0006136383117403347
15.0,30.0,-0.0010201170929341344
15.0,31.0,0.00041767151139771264
16.0,0.0,-0.0016102728127295894
16.0,1.0,0.0025115520064766124
16.0,2.0,-0.0010552751791889003
16.0,3.0,-0.00013704543584762907
16.0,4.0,-0.0008356262913816923
16.0,5.0,0.003120946937198108
16.0,6.0,0.0025285877202114045
16.0,7.0,-0.0017625293518360697
16.0,8.0,0.001345351167783786
16.0,9.0,0.0002881757936365718
16.0,10.0,0.0009122853804587299
16.0,11.0,0.0016607293900013234
16.0,12.0,0.0030127737708800775
16.0,13.0,-0.0008131678786481646
16.0,14.0,-0.004601639708584101
16.0,15.0,-0.0015545913474969196
16.0,16.0,0.0
16.0,17.0,0.0027318495759810126
16.0,18.0,0.0003388977747500877
16.0,19.0,-0.0022366057575540256
16.0,20.0,0.0007350865063676621
16.0,21.0,0.0003442089027707449
16.0,22.0,0.002761514838613371
16.0,23.0,-0.0013014185584227663
16.0,24.0,-0.0015942398746962227
16.0,25.0,-0.0014433340282087594
16.0,26.0,-0.0031465941756131086
16.0,27.0,0.0058382852774693005
16.0,28.0,-0.0017054629522196539
16.0,29.0,0.00018244005863307433
16.0,30.0,0.003006654271862758
16.0,31.0,-0.0014984336881035828
17.0,0.0,0.00391826895529915
17.0,1.0,-0.006445489097291735
17.0,2.0,0.0004543522528536843
17.0,3.0,0.0010343216622822904
17.0,4.0,0.002146614532940363
17.0,5.0,-0.002149651207027659
17.0,6.0,-0.0007420727124598112
17.0,7.0,-0.004007484561623362
17.0,8.0,-0.002435788662892076
17.0,9.0,-0.0050301437404980135
17.0,10.0,0.002051416696272987
17.0,11.0,0.0004947370968518666
17.0,12.0,-0.000568124303474662
17.0,13.0,0.006738519756883259
17.0,14.0,-0.00083269566268265
17.0,15.0,-0.00246453553379571
17.0,16.0,0.0027318495759810126
17.0,17.0,0.0
17.0,18.0,0.0026349456745466977
17.0,19.0,9.273222128721755e-05
17.0,20.0,-0.0022865582284024746
17.0,21.0,0.003737235237994496
17.0,22.0,-0.001258759742047909
17.0,23.0,-0.0019016725340113957
17.0,24.0,-0.0033336501277329233
17.0,25.0,0.004885865889138738
17.0,26.0,0.0003060408550405372
17.0,27.0,0.001201465296659063
17.0,28.0,0.0019940832532881446
17.0,29.0,-0.005261872014241916
17.0,30.0,-0.0004944751498518718
17.0,31.0,0.00041553670467102903
18.0,0.0,0.00064920485503026
18.0,1.0,-0.0008082351769918673
18.0,2.0,-0.0012556986684951039
18.0,3.0,0.004183354588180221
18.0,4.0,0.001956389255369529
18.0,5.0,0.0010348693383006172
18.0,6.0,-0.0032081297387766402
18.0,7.0,-0.00013052114282588567
18.0,8.0,0.004939533686100438
18.0,9.0,-8.530995182509868e-05
18.0,10.0,-0.0014897884694459248
18.0,11.0,-0.00599853245328986
18.0,12.0,0.003823439825621998
18.0,13.0,0.0002920918610469658
18.0,14.0,0.0031283884518666025
18.0,15.0,-0.00016690271755800685
18.0,16.0,0.0003388977747500877
18.0,17.0,0.0026349456745466977
18.0,18.0,0.0
18.0,19.0,-0.0016779858844382773
18.0,20.0,0.0004871516679087057
18.0,21.0,0.00029563246651719244
18.0,22.0,0.006684297043528977
18.0,23.0,-0.0016467541246583113
18.0,24.0,0.0009048476197129246
18.0,25.0,0.003742131461913013
18.0,26.0,-0.0020348990524989945
18.0,27.0,0.0009081190014243127
18.0,28.0,-0.0026761847831375074
18.0,29.0,-0.0029900551812548064
18.0,30.0,0.0016162315191067353
18.0,31.0,-0.0008242761015202383
19.0,0.0,-0.0009299285242907493
19.0,1.0,0.0016041496889739287
19.0,2.0,0.0005521152316652234
19.0,3.0,-0.0021673164997431777
19.0,4.0,0.00444825148192886
19.0,5.0,-0.0005600547660128113
19.0,6.0,0.0022420032988735347
19.0,7.0,0.00379498564649667
19.0,8.0,-0.0001307527817915105
19.0,9.0,0.0035989472228976785
19.0,10.0,0.002076420108976797
19.0,11.0,0.0020726746291409117
19.0,12.0,-0.0019993470100699014
19.0,13.0,-0.0029324117277065172
19.0,14.0,-0.004486917971624398
19.0,15.0,0.0015195062492286103
19.0,16.0,-0.0022366057575540256
19.0,17.0,9.273222128721755e-05
19.0,18.0,-0.0016779858844382773
19.0,19.0,0.0
19.0,20.0,-0.0025157128640747395
19.0,21.0,0.0009962385253371102
19.0,22.0,0.0032068065279288556
19.0,23.0,0.0021537357861511836
19.0,24.0,-0.005102771284222817
19.0,25.0,-0.0017632223729934153
19.0,26.0,0.003746928388527524
19.0,27.0,-0.0011001580549430522
19.0,28.0,-0.002352697978323192
19.0,29.0,-0.0007604017000161885
19.0,30.0,0.0019075121892087215
19.0,31.0,-0.0010884259180456886
20.0,0.0,0.00038641698255828836
20.0,1.0,0.0008961585827115665
20.0,2.0,-0.0003494070899652822
20.0,3.0,-0.0014050234536469848
20.0,4.0,-0.0003823132927845942
20.0,5.0,-0.00027574412991820106
20.0,6.0,-0.002866331741429626
20.0,7.0,0.00038165637714202477
20.0,8.0,-0.0012214880764541503
20.0,9.0,-0.0006015279246937726
20.0,10.0,-0.00352234332740224
20.0,11.0,-0.0018939254127601217
20.0,12.0,0.0005452739135303014
20.0,13.0,0.001812860644217709
20.0,14.0,-0.0026872127721636833
20.0,15.0,0.0003532180290741687
20.0,16.0,0.0007350865063676621
20.0,17.0,-0.0022865582284024746
20.0,18.0,0.0004871516679087057
20.0,19.0,-0.0025157128640747395
20.0,20.0,0.0
20.0,21.0,0.0030410767795235193
20.0,22.0,0.0017199413955282386
20.0,23.0,-0.00035246258317301503
20.0,24.0,0.0015145602305607685
20.0,25.0,-0.0012948465178129723
20.0,26.0,-0.002491510601670087
20.0,27.0,-0.0008051301312512743
20.0,28.0,0.0016897727189591353
20.0,29.0,-0.0014817593915333641
20.0,30.0,0.0012650421051392147
20.0,31.0,-0.0015107698312045214
21.0,0.0,0.0007301796034354072
21.0,1.0,-0.0006740680971753025
21.0,2.0,-0.0020697507983998787
21.0,3.0,-0.0012880668674544325
21.0,4.0,-0.000361297137100359
21.0,5.0,0.0031874062132360072
21.0,6.0,2.6300254606415838e-05
21.0,7.0,0.0022453163961068854
21.0,8.0,0.0002693403849216318
21.0,9.0,-1.435301581264672e-06
21.0,10.0,-0.0024192339683794697
21.0,11.0,0.0031402596380086718
21.0,12.0,0.0010318472589358851
21.0,13.0,0.0026632613278644865
21.0,14.0,-0.003662493062867793
21.0,15.0,0.001818172159284206
21.0,16.0,0.0003442089027707449
21.0,17.0,0.003737235237994496
21.0,18.0,0.00029563246651719244
21.0,19.0,0.0009962385253371102
21.0,20.0,0.0030410767795235193
21.0,21.0,0.0
21.0,22.0,0.0030411188093345622
21.0,23.0,0.003938224886898517
21.0,24.0,-0.003486516877995585
21.0,25.0,-0.00187262846461348
21.0,26.0,0.0012750227171321594
21.0,27.0,-0.0030022058094874176
21.0,28.0,0.005930592344364687
21.0,29.0,-0.0013725192993517363
21.0,30.0,-0.0026031348098373218
21.0,31.0,-0.0046914288730001774
22.0,0.0,8.562979601107617e-06
22.0,1.0,0.0037499783969877254
22.0,2.0,-0.0019144300169923031
22.0,3.0,0.0002729612598594722
22.0,4.0,0.0028269727149372076
22.0,5.0,0.0015908498889432375
22.0,6.0,-0.004155755083827939
22.0,7.0,0.0026652504731080706
22.0,8.0,0.000574383841220348
22.0,9.0,0.0012217734253122951
22.0,10.0,0.003814788935979344
22.0,11.0,-0.0009503670386218602
22.0,12.0,0.0015038213611086985
22.0,13.0,-0.0031308566314574965
22.0,14.0,-0.004370248202355135
22.0,15.0,0.0027039520638218384
22.0,16.0,0.002761514838613371
22.0,17.0,-0.001258759742047909
22.0,18.0,0.006684297043528977
22.0,19.0,0.0032068065279288556
22.0,20.0,0.0017199413955282386
22.0,21.0,0.0030411188093345622
22.0,22.0,0.0
22.0,23.0,0.005727181289455191
22.0,24.0,0.0009904147940228414
22.0,25.0,0.004397052876726705
22.0,26.0,0.0004291602609158988
22.0,27.0,-0.001659637892168747
22.0,28.0,0.00254790326612195
22.0,29.0,-0.0035667669542089244
22.0,30.0,-0.0004966880235253757
22.0,31.0,-0.0004603353028234011
23.0,0.0,0.0041883869008871874
23.0,1.0,0.0005028141828726228
23.0,2.0,-0.0011994567112131149
23.0,3.0,0.0005463420530221754
23.0,4.0,-0.0010384009590780265
23.0,5.0,-0.001884449324747862
23.0,6.0,0.0023764409009124185
23.0,7.0,-0.006334215670579477
23.0,8.0,0.0019956864684654296
23.0,9.0,-0.005480529169019121
23.0,10.0,0.002393523194985767
23.0,11.0,0.004296821488861258
23.0,12.0,-0.0034181623442439755
23.0,13.0,0.002195869568478206
23.0,14.0,0.0010514163807259092
23.0,15.0,0.0035252363335587142
23.0,16.0,-0.0013014185584227663
23.0,17.0,-0.0019016725340113957
23.0,18.0,-0.0016467541246583113
23.0,19.0,0.0021537357861511836
23.0,20.0,-0.00035246258317301503
23.0,21.0,0.003938224886898517
23.0,22.0,0.005727181289455191
23.0,23.0,0.0
23.0,24.0,-0.002712785439309821
23.0,25.0,0.0033312226750924993
23.0,26.0,0.007855053120168869
23.0,27.0,0.002333629225499227
23.0,28.0,-0.002888870701221446
23.0,29.0,0.002039879996071213
23.0,30.0,-0.0028995045844734412
23.0,31.0,-0.0004097520250438571
24.0,0.0,-0.003790051315379491
24.0,1.0,-0.0007633279177507123
24.0,2.0,0.00012279620745208467
24.0,3.0,0.0007973452242457448
24.0,4.0,-0.0025548879154343495
24.0,5.0,-0.0011585046639402592
24.0,6.0,-0.0014995727202267864
24.0,7.0,-0.0015290130530426398
24.0,8.0,-0.002348051012075688
24.0,9.0,0.0004219421732273498
24.0,10.0,-0.0009204463223194537
24.0,11.0,-0.0029648046956358854
24.0,12.0,0.0009200455501884011
24.0,13.0,0.0029031095849621187
24.0,14.0,0.0018748601094242994
24.0,15.0,-3.362773116437852e-05
24.0,16.0,-0.0015942398746962227
24.0,17.0,-0.0033336501277329233
24.0,18.0,0.0009048476197129246
24.0,19.0,-0.005102771284222817
24.0,20.0,0.0015145602305607685
24.0,21.0,-0.003486516877995585
24.0,22.0,0.0009904147940228414
24.0,23.0,-0.002712785439309821
24.0,24.0,0.0
24.0,25.0,-0.0034611168919682694
24.0,26.0,-0.00010416716307134573
24.0,27.0,0.0006305007937037181
24.0,28.0,0.00035586071152143487
24.0,29.0,-0.002423007497735329
24.0,30.0,0.001667917458894385
24.0,31.0,0.003755080675122012
25.0,0.0,0.0007819923678184684
25.0,1.0,0.0006435644226733475
25.0,2.0,0.0014133142007831875
25.0,3.0,-0.0013219245428694594
25.0,4.0,0.0016621252072629674
25.0,5.0,0.0010589478353108406
25.0,6.0,0.0004659504925334422
25.0,7.0,0.0006257209515055654
25.0,8.0,0.00303101734344137
25.0,9.0,0.00330881916965597
25.0,10.0,-0.00454973770288848
25.0,11.0,0.0001990204352109773
25.0,12.0,0.0037471511033476857
25.0,13.0,-0.0015075312841353165
25.0,14.0,-0.00023142588960825992
25.0,15.0,2.85252609375365e-05
25.0,16.0,-0.0014433340282087594
25.0,17.0,0.004885865889138738
25.0,18.0,0.003742131461913013
25.0,19.0,-0.0017632223729934153
25.0,20.0,-0.0012948465178129723
25.0,21.0,-0.00187262846461348
25.0,22.0,0.004397052876726705
25.0,23.0,0.0033312226750924993
25.0,24.0,-0.0034611168919682694
25.0,25.0,0.0
25.0,26.0,-0.004499682786778523
25.0,27.0,-0.0003342255111387355
25.0,28.0,0.0020576333236370457
25.0,29.0,-0.0006124972658836104
25.0,30.0,0.0021256976583312816
25.0,31.0,0.005940824913687294
26.0,0.0,-0.006422165196514994
26.0,1.0,-0.0019559948464060862
26.0,2.0,-0.0009833551082014161
26.0,3.0,-0.0037319709050871856
26.0,4.0,-0.001571061732474314
26.0,5.0,-9.101322412516258e-05
26.0,6.0,0.002280838427915582
26.0,7.0,0.0041496701751748905
26.0,8.0,0.0005000890770311759
26.0,9.0,0.001308261483807619
26.0,10.0,-0.0007962314249119667
26.0,11.0,-0.0012422878410784726
26.0,12.0,0.004964859767929598
26.0,13.0,0.0005256808152124882
26.0,14.0,0.006078247969543819
26.0,15.0,0.0029510024737206438
26.0,16.0,-0.0031465941756131086
26.0,17.0,0.0003060408550405372
26.0,18.0,-0.0020348990524989945
26.0,19.0,0.003746928388527524
26.0,20.0,-0.002491510601670087
26.0,21.0,0.0012750227171321594
26.0,22.0,0.0004291602609158988
26.0,23.0,0.007855053120168869
26.0,24.0,-0.00010416716307134573
26.0,25.0,-0.004499682786778523
26.0,26.0,0.0
26.0,27.0,0.0037270556402400393
26.0,28.0,-0.004481096663076279
26.0,29.0,0.0006570924959324828
26.0,30.0,-0.0017568859068487932
26.0,31.0,-0.0007470245037084641
27.0,0.0,-0.002317186609622981
27.0,1.0,-0.0024981761045371922
27.0,2.0,-0.0040182251400465736
27.0,3.0,0.0007272072897693663
27.0,4.0,-0.003735237002954917
27.0,5.0,0.0023480809384307604
27.0,6.0,-0.0016682468805630775
27.0,7.0,0.0017951249670740516
27.0,8.0,0.003866317934515953
27.0,9.0,-0.0024251056524631524
27.0,10.0,0.0035119825912792463
27.0,11.0,0.0018952870279065107
27.0,12.0,0.0006186536774460663
27.0,13.0,0.0012566508477287173
27.0,14.0,-0.00043706917071151697
27.0,15.0,-0.0038893154132373384
27.0,16.0,0.0058382852774693005
27.0,17.0,0.001201465296659063
27.0,18.0,0.0009081190014243127
27.0,19.0,-0.0011001580549430522
27.0,20.0,-0.0008051301312512743
27.0,21.0,-0.0030022058094874176
27.0,22.0,-0.001659637892168747
27.0,23.0,0.002333629225499227
27.0,24.0,0.0006305007937037181
27.0,25.0,-0.0003342255111387355
27.0,26.0,0.0037270556402400393
27.0,27.0,0.0
27.0,28.0,-0.0008945285212966302
27.0,29.0,0.0015064641387200635
27.0,30.0,0.0031241926314122146
27.0,31.0,-0.0013418261344723852
28.0,0.0,0.00041519584323430333
28.0,1.0,-0.0005168795237488142
28.0,2.0,-0.00022358178718576198
28.0,3.0,-0.0014682168952286209
28.0,4.0,-0.004860525551749202
28.0,5.0,1.8456358839473626e-05
28.0,6.0,-0.0002077365761654902
28.0,7.0,-0.0048788541241008565
28.0,8.0,0.0010762194975337818
28.0,9.0,-0.00033410284035699365
28.0,10.0,0.005851538733904239
28.0,11.0,0.004783953434914938
28.0,12.0,0.0026447516020703427
28.0,13.0,0.00034432313875516464
28.0,14.0,-0.0007158488772538497
28.0,15.0,0.0003423259742918523
28.0,16.0,-0.0017054629522196539
28.0,17.0,0.0019940832532881446
28.0,18.0,-0.0026761847831375074
28.0,19.0,-0.002352697978323192
28.0,20.0,0.0016897727189591353
28.0,21.0,0.005930592344364687
28.0,22.0,0.00254790326612195
28.0,23.0,-0.002888870701221446
28.0,24.0,0.00035586071152143487
28.0,25.0,0.0020576333236370457
28.0,26.0,-0.004481096663076279
28.0,27.0,-0.0008945285212966302
28.0,28.0,0.0
28.0,29.0,-0.0016648796125123277
28.0,30.0,-0.008039532031584255
28.0,31.0,0.0020122695268859577
29.0,0.0,0.001013653585531208
29.0,1.0,-0.0012390099905303096
29.0,2.0,-0.0019688355371085525
29.0,3.0,0.0011928343751385377
29.0,4.0,-0.0017954363998722188
29.0,5.0,-0.004277321579362622
29.0,6.0,-0.0030923170631328265
29.0,7.0,0.002913468802583682
29.0,8.0,0.0022829290600759134
29.0,9.0,-0.0029336451398951718
29.0,10.0,-0.004266766619529986
29.0,11.0,-0.0006334420083806996
29.0,12.0,0.003029438714764794
29.0,13.0,-0.0006264460638642723
29.0,14.0,-0.0003892191977504683
29.0,15.0,-0.0006136383117403347
29.0,16.0,0.00018244005863307433
29.0,17.0,-0.005261872014241916
29.0,18.0,-0.0029900551812548064
29.0,19.0,-0.0007604017000161885
29.0,20.0,-0.0014817593915333641
29.0,21.0,-0.0013725192993517363
29.0,22.0,-0.0035667669542089244
29.0,23.0,0.002039879996071213
29.0,24.0,-0.002423007497735329
29.0,25.0,-0.0006124972658836104
29.0,26.0,0.0006570924959324828
29.0,27.0,0.0015064641387200635
29.0,28.0,-0.0016648796125123277
29.0,29.0,0.0
29.0,30.0,-0.003493412149829523
29.0,31.0,-0.0002871634698690913
30.0,0.0,7.720598101235497e-05
30.0,1.0,-0.002450306301118748
30.0,2.0,0.0033561260687933908
30.0,3.0,-0.006948989762227621
30.0,4.0,-0.0005183917504338327
30.0,5.0,-0.0007497314396389258
30.0,6.0,0.0008735295021527273
30.0,7.0,0.008583545923569481
30.0,8.0,-0.0003566541942053947
30.0,9.0,0.0010655743918325967
30.0,10.0,0.005500541417582832
30.0,11.0,-0.004033476329257579
30.0,12.0,0.0014358913550057554
30.0,13.0,0.0005382155142355453
30.0,14.0,-0.0006714006346111234
30.0,15.0,-0.0010201170929341344
30.0,16.0,0.003006654271862758
30.0,17.0,-0.0004944751498518718
30.0,18.0,0.0016162315191067353
30.0,19.0,0.0019075121892087215
30.0,20.0,0.0012650421051392147
30.0,21.0,-0.0026031348098373218
30.0,22.0,-0.0004966880235253757
30.0,23.0,-0.0028995045844734412
30.0,24.0,0.001667917458894385
30.0,25.0,0.0021256976583312816
30.0,26.0,-0.0017568859068487932
30.0,27.0,0.0031241926314122146
30.0,28.0,-0.008039532031584255
30.0,29.0,-0.003493412149829523
30.0,30.0,0.0
30.0,31.0,-0.0016502331659888172
31.0,0.0,0.0009911563235846976
31.0,1.0,3.2946031720837985e-05
31.0,2.0,-0.0023112863314996464
31.0,3.0,-0.005798788255980045
31.0,4.0,0.0006801890466367342
31.0,5.0,0.0020409761306099945
31.0,6.0,0.0037004296348455415
31.0,7.0,0.001581596521587968
31.0,8.0,0.0006284443348127413
31.0,9.0,0.003384777990120969
31.0,10.0,0.0012570327425041464
31.0,11.0,0.001202718560985138
31.0,12.0,-0.0013674802707969978
31.0,13.0,-2.864864148652323e-05
31.0,14.0,0.0030841051116489862
31.0,15.0,0.00041767151139771264
31.0,16.0,-0.0014984336881035828
31.0,17.0,0.00041553670467102903
31.0,18.0,-0.0008242761015202383
31.0,19.0,-0.0010884259180456886
31.0,20.0,-0.0015107698312045214
31.0,21.0,-0.0046914288730001774
31.0,22.0,-0.0004603353028234011
31.0,23.0,-0.0004097520250438571
31.0,24.0,0.003755080675122012
31.0,25.0,0.005940824913687294
31.0,26.0,-0.0007470245037084641
31.0,27.0,-0.0013418261344723852
31.0,28.0,0.0020122695268859577
31.0,29.0,-0.0002871634698690913
31.0,30.0,-0.0016502331659888172
31.0,31.0,0.0


==> anc/Moments_cl_distributions_IPSM_Run3.dat <==
l,mean,mean_err,variance,variance_err,skewness,skewness_err,kurtosis,kurtosis_err
0.0,-0.0025018201052408057,0.001898688275241846,0.9940707610172704,0.006516655608040092,0.4422453428056195,0.01520605190136313,3.183413294588248,0.048559448922925394
1.0,0.001666466434004726,0.003667338056772041,1.0081813128344748,0.0028567736712030063,-0.01370103043267352,0.012661650643065136,3.112634798135183,0.029174995502544526
2.0,-0.0011430560059044266,0.0046458405041727956,0.9929058322609573,0.008030431606932655,0.007914548014540917,0.015835105764597627,3.0850410824322196,0.039490838305060866
3.0,0.0034643707130755843,0.007161783282372857,0.9970549504399835,0.0046271283789189495,0.020008719836845927,0.010574448314841037,3.0491527015124933,0.036696118644680094
4.0,-0.005690313498538777,0.0050417635578512724,1.004850266420701,0.007590855600294125,5.365827038432392e-05,0.02238408894686657,3.0655813903525253,0.025499864656921525
5.0,0.0034500974220949996,0.0026563292685922446,0.9989997177354357,0.005067927829301425,0.11297353969836622,0.014087445421593908,3.0405157972198786,0.01751417697327368
6.0,-0.0035059035281586625,0.003620079151837838,1.000223626078356,0.007930044455534947,-0.00041001107066743767,0.01107130518731052,3.0454264237058064,0.03279892367601774
7.0,0.0007478172377412969,0.006538188347082298,0.9982493293259824,0.0029419339426847743,-0.0398013035564203,0.011463065025040815,3.066382407818501,0.033665113695854613
8.0,0.000820011272634265,0.009234247561697983,0.9992447611967217,0.005222193806833048,-0.032287855680490994,0.0253030013233341,3.0539310870531353,0.01795725422291126
9.0,-0.0005371697614555273,0.0048275683591891645,1.0007077733168708,0.006017509144860759,0.032084563374201326,0.014714611385648519,3.0452348612064206,0.01337148731787833
10.0,-0.000900831982060529,0.0022180956564842435,1.0011763072490043,0.004432624862897137,0.06553773575070493,0.017273417973900848,3.058485195908453,0.046588719768190553
11.0,-0.0027802089645429756,0.00903362879409563,0.9996985674840593,0.011209087663378074,0.040300832526797704,0.013609187178168015,3.01583963319243,0.01646471923270324
12.0,0.001233461344254131,0.004938572387176475,0.9951198879297858,0.007070894634602009,0.12082211293954956,0.009082113617419443,3.041310589932227,0.023104379108226568
13.0,-0.005362155787120434,0.0012644375533153024,0.9982553760069949,0.013464579308755728,0.019439251425570504,0.017664594987502367,3.0355738932260143,0.02312397096867092
14.0,0.0035018469912510976,0.007732138259240987,0.9981174464413333,0.007670471221365401,0.1682107567786845,0.010820964800913999,3.0167781975714902,0.02854118205809046
15.0,0.00022369292320938605,0.006467751245482411,1.006863505262876,0.010665846772894597,-0.0844277500389064,0.012611763612327015,3.0522679655681912,0.029094323997944847
16.0,-0.0010115275911746547,0.003936900363825584,1.0088685301067901,0.007327173505355626,-0.03881796118349778,0.009979032539831715,3.018685580701473,0.020433025444731134
17.0,-0.001684153181816304,0.005525963152189099,1.0037663190857191,0.009385453970831978,0.004903266026892465,0.009504968522271047,3.027138958832178,0.015898916496496034
18.0,-0.0014740073459443433,0.0023711018933372406,0.9999320024863065,0.007248558556072134,-0.08567644308619377,0.013024251713292294,3.061989788616032,0.03166053365596831
19.0,-0.0003371399215690421,0.0031118867221520295,0.999293517158912,0.010874912709538187,0.012307355897816348,0.004246055551630473,3.0266718342299943,0.0216353151013925
20.0,0.0011473869223426025,0.0015164116335849393,0.9971231174378241,0.0033043412243595888,-0.050914292245758205,0.005745182604207772,3.043372913095536,0.014011193642925966
21.0,9.527634686599127e-05,0.0049824331290616,0.9966355327720092,0.005342145019344755,0.08483534488316163,0.015567994959865194,3.0122817363981347,0.031222065468761696
22.0,-0.0005930341083743129,0.006790291528484415,0.9989136183077552,0.013666170132833735,-0.07714424676484756,0.016054394994133515,3.0281498493369057,0.014118765210779243
23.0,-0.0015953204653821108,0.005837161131775735,0.9988714826735543,0.005006141731656979,-0.008960141197309014,0.013726107632907875,3.014428963784405,0.03137194647133846
24.0,0.001851895545962108,0.005799354468713121,0.998201735288903,0.003973693416879675,0.022356600353505625,0.0060867577127242615,3.0220292743747232,0.03479023509970105
25.0,-0.0015632416390311372,0.003948194022959804,0.9958531805808507,0.0059757178357389895,0.010458273297094534,0.01120309143611316,3.042169657558074,0.03586046101390405
26.0,-0.0033580168033328912,0.009550800424568061,0.9966642942453674,0.010638445243945124,-0.014530750460966614,0.01497772194642086,3.037089952242467,0.03037572970972945
27.0,-0.0018372292187795647,0.003867216389015065,1.000427200858819,0.0118479787232521,-0.00050086880069061,0.0092895907232732,3.0408856840823724,0.027089049834763613
28.0,-0.0015470268563290708,0.005634309989265893,1.001735763057353,0.011054362897587414,0.014011062428112848,0.015853148639882263,3.0026688124790626,0.02946606356075185
29.0,-0.002075583361197982,0.004744634539881793,0.9978341899949672,0.014529354966865256,0.01233150517923243,0.02163497539114183,3.0178147468272107,0.03556690114778888
30.0,0.005998839647151016,0.006013175016538667,0.9988131389553854,0.0032786477520322784,0.0036486880809811642,0.013950085159501772,2.9900618660131286,0.028613947369186647
31.0,0.0002790704559343097,0.006008768301422315,0.9944042821760055,0.008351011207184447,-0.0285438978894977,0.017654370218076153,3.029279819323335,0.03728392965892294
32.0,-0.0036060114401445693,0.006771912119497383,1.0035159652426888,0.004124371659355664,-0.022455114245589707,0.017604814597735295,3.040060599686864,0.029888137149795636
33.0,0.002904178944341728,0.00841881512997833,0.9952361776023074,0.004435927838413864,0.0247643649984057,0.012637895943791428,3.0166573076615992,0.013745496330849984
34.0,-0.0012544449741697253,0.006032967212056247,1.0015181487017082,0.009205856330466368,-0.0007301841442520032,0.0136849627438488,3.0086917785680614,0.02900791981296609
35.0,0.00026759871174122257,0.004924092536786245,1.0005209222890843,0.004597869270166095,0.0682926177934636,0.004859013542323872,2.994138257446497,0.04156313390726215
36.0,0.003477494463686745,0.0024947797140897755,0.9981904162045655,0.0061751470174758235,-0.07794760297588377,0.011473246380483387,3.0372136154015035,0.03091757964074242
37.0,0.004420071079540685,0.010520996540326994,0.9971647928171617,0.004768899135837669,0.02509445092842731,0.01720444956254452,3.0163009456926195,0.05504411277343468
38.0,-0.003759732086769485,0.003852820888344192,1.0005192145037514,0.0048965555173074065,0.030370372005471494,0.004081391772317248,3.0104507908475284,0.04550132207793209
39.0,-0.0002610985863721843,0.005711197975082891,0.9999263818891175,0.009147244230774369,0.031459732563636544,0.017868210465682013,3.027551035126897,0.03609816096866062
40.0,-0.004845949169312855,0.0029932760118467866,0.998936229818967,0.007383667894459559,-0.04624863745211499,0.010508966533380213,3.0428652156791003,0.03286929994857153
41.0,0.005549970495728197,0.0087640666862295,0.9947312723506767,0.003835907771802032,0.050614925729511685,0.01350315894272062,3.0295351740212233,0.02354285459261523
42.0,1.843392266282786e-05,0.008981326707456145,0.996140137593814,0.007209810536015607,-0.05434969184425347,0.011625815603665025,3.042320770889133,0.0243864555708497
43.0,-7.075770531018207e-05,0.0071785620531533215,0.9969525167009562,0.011425160331554954,0.0920783096873438,0.0123183756435859,3.0396122247713757,0.019776483456220604
44.0,0.004033747406050224,0.0031251302927336817,1.0061246751720336,0.004291413941716516,0.02012520138437403,0.010161778744112645,3.0134869272163454,0.01409508416670814
45.0,0.0033468395222808066,0.006940607755043047,1.000886065366013,0.004850325443700496,-0.0007435879977529352,0.0026023060256503876,3.0237297237949075,0.018799723365799832
46.0,0.0002471749596125374,0.005549169923071311,0.9951476136302146,0.005785226156170531,-0.0064592953471847014,0.006610460264851544,3.025312842806149,0.013592233233489322
47.0,0.0008835005189842677,0.001131902705911591,1.0003717114592914,0.005967779891730868,-0.007058865939242576,0.017668022355705793,3.0173342313041007,0.026265857333953826
48.0,-0.0037010495950361697,0.0034406780846859687,0.9999298306292295,0.010974812008856173,-0.007325369980095028,0.018482218188946315,3.040822762298377,0.012851556847156468
49.0,-0.0019635675404728876,0.0026204810905423597,0.9955899110963407,0.006511187749599644,0.012813549168246164,0.020465229872173828,3.0294188017166044,0.022883792532042372
50.0,0.0016858715083486848,0.003587586433877564,1.0066519373237652,0.007178809497835042,0.016062238271062027,0.008522048422172055,3.0129561770615347,0.027064835769788017
51.0,0.003708130526223109,0.004092093166835985,1.001082376846329,0.004927598555814664,0.0014549908342790553,0.015932601725246447,3.042205984647372,0.032507772219687814
52.0,0.004590377673894148,0.007310796620393623,1.0116947042166164,0.013295850354067785,-0.004687253016202794,0.006933935748087081,3.0196735646731554,0.018777465715472372
53.0,0.0023912088429510047,0.0013404114591755321,1.0020281153267303,0.007284105991353959,-0.000506976537375344,0.01255636048540309,3.0303354309335124,0.007360737382565417
54.0,0.001831229444864494,0.003399013639228386,0.994663125831032,0.004585655244730851,0.09087776602058206,0.004654103981829755,2.9855608625101775,0.013586500326155833
55.0,-0.0033716135462356733,0.006076650887524517,0.9960869790637028,0.0022742962485215864,0.033898212753088755,0.012740860028916591,3.025155429943884,0.019213041172943222
56.0,-5.587006883451748e-06,0.0029522948600469137,0.99721951452832,0.004246727827441658,0.10492193091273191,0.010662133782060473,3.060074465862064,0.04152864090791452
57.0,0.0018859789294946503,0.007302866451617379,0.9999186711413268,0.00718632829718989,-0.060696748077170355,0.015191062010098429,2.9897485718018073,0.016862679564751803
58.0,0.0018424412176360283,0.0036229024686492517,0.9875433405382377,0.002512469051236077,0.017342247886325136,0.01523970220974676,2.9978740958050367,0.015837385586134445
59.0,0.002979352819793378,0.005848762984778213,1.0045262394391314,0.010124537342912255,0.013883089584593944,0.014213425719318443,3.0665544498425072,0.026252211893875034
60.0,0.0002026858152867169,0.0021457024526074773,0.9965127860269819,0.0026288076591055223,0.029362764097614426,0.015215464810189776,3.0160445385523955,0.02876504675783996
61.0,-0.000822492812532435,0.004226962412451952,1.000141344625838,0.009079021243122336,-0.03567092944609761,0.014658211585731568,3.016211206543193,0.029526765848151167
62.0,6.201458461417323e-05,0.004194485634021443,1.0041063511999386,0.0070591434935432604,-0.023625826795784177,0.004048321495418744,3.007520575636977,0.014187791854556868
63.0,-0.0018563588524191164,0.004370160134425278,0.9994091931034246,0.00839463798235598,0.024144281374190807,0.01519846517095498,3.025716003334044,0.02917555017472919
64.0,0.0013800177043172173,0.008949735829314314,1.0041621261635783,0.00506692264068954,0.0184641360175876,0.008795937538474826,3.0204073726496117,0.013684402767167477
65.0,0.004518650386728246,0.00619044156831203,1.0077631296165508,0.011890623689771023,0.0009346667982991401,0.019066150363425252,3.007354088109546,0.03515165937051366
66.0,0.0023975998450315957,0.001299087813399799,0.9958920091442824,0.006302624219924769,-0.0038883747972960495,0.0050380425789004575,3.0323681172956793,0.02210591824546205
67.0,-0.006010395295907391,0.005557528900752443,0.9964821698666579,0.0033540007886380704,-0.004811618432085206,0.01401305457633833,3.012151755309553,0.010371832644861372
68.0,-0.003908385959046499,0.003254793116331834,1.0005965664053882,0.006888363976136051,0.006212912676818408,0.011902655305236287,2.9954807050000087,0.019511101522958874
69.0,0.003819808033634306,0.005138379222996246,1.0000480810380319,0.0029559914679646937,0.004679108778996177,0.005360085545209025,3.0271448114683768,0.013312892776106847
70.0,-0.006863111458220907,0.003130794611799298,0.9988801625577255,0.005856552478952541,0.004170757509239101,0.008652342599132947,3.0208629149444155,0.019011250797490168
71.0,-0.003074169009902562,0.006360117064163201,1.0025693660482422,0.004163102586877229,-0.001225367587995598,0.011421561779207364,3.0119921924673614,0.032107253102860535
72.0,-0.00027624066932286685,0.002519904378398777,0.9978797155168351,0.007428069940949959,0.007885712158678157,0.00464329853322111,3.0158612301289356,0.04444885625980875
73.0,0.0028807565097656454,0.007298489700420024,1.0012037971007723,0.009806902387481784,0.00019030241757990495,0.010820530801388882,3.0129878827196293,0.029133404251213253
74.0,-0.002829331167816628,0.005191326433766882,0.9926200388099877,0.005119135983912663,0.001878408695520045,0.015780941721016295,3.024601036612428,0.02402083994208027
75.0,-0.004106302291750647,0.0011793659626310408,1.00057630492919,0.005655196380979253,0.006667774700677179,0.007546429682226601,3.0221124900522494,0.03665603245092666
76.0,0.0015338798513344271,0.0035196761935183617,1.000179138763722,0.004408400742078429,-0.01171316659109086,0.00824231425999299,3.0275381032854396,0.013033398073903496
77.0,0.00011271030555812039,0.00254970805195925,0.99527897858997,0.01031051931588859,-0.04619951479052985,0.011849395815738942,2.981228455907422,0.027454662743339082
78.0,0.002882186695664076,0.006037592373461974,1.0055516351054705,0.007393245687694036,0.025597543511616173,0.017576773127193683,2.9953497994418306,0.044866961805331215
79.0,-0.0002929145208369014,0.005417440836478867,0.9990668975461341,0.00742213510208678,0.049105544415913784,0.021783747423180372,3.044462322034035,0.039339052836367176
80.0,-0.0038545099773835056,0.0024036366971264896,1.0000126725503489,0.0045414810924900234,-0.03213643331671777,0.009949086763380726,2.999123734356616,0.01209176774438933
81.0,-0.005179290245099792,0.0034390548591135693,1.0029637502849689,0.007841450457105622,0.010134213707017349,0.011158835133554092,2.995636380070541,0.02940582926458658
82.0,0.00046644025275977376,0.0031550061258373116,0.9963592330375908,0.010585402489820522,-0.0018437178369163005,0.01173805408420551,3.003728799978262,0.02869960681701472
83.0,-0.0025285224994060483,0.007792181198608504,1.002283117433021,0.009117071852086467,-0.010289130439932584,0.0192533004657697,2.999490300330509,0.024380537581206146
84.0,0.00029694299058283333,0.004371275147248412,0.9962362673760641,0.006876867725698437,-0.01095086485633154,0.014402648631143015,2.9975524623349967,0.018852704342063605
85.0,0.0022305853749366627,0.005509971386366006,1.0039956704690849,0.002473677283178618,-0.00537150642048236,0.005522309984237797,3.017727518961748,0.02677755071171942
86.0,0.000498190717002469,0.005158490600432651,0.9927759081675382,0.00773081265739375,0.06856793389731342,0.01156366720438394,3.0598003224224795,0.03499778770982106
87.0,-0.002579925398529791,0.005846351901821843,0.9910070314792941,0.005742132145269579,0.020206613820318388,0.0018875963249505771,2.999214820014858,0.032655586845013906
88.0,0.0009632512701821961,0.002416731699181657,0.9988195355932898,0.007363971845192428,-0.00729597060218844,0.0182173127333737,3.0093418947473123,0.018135382346165105
89.0,0.0022256673343745152,0.006781069175138218,0.9965015680140251,0.00882806223229109,0.00046927340870571584,0.02036668645999349,3.045006888687861,0.014703536256321523
90.0,0.0016404666463507378,0.0030335732201477077,0.9923142789554267,0.013343342978847107,-0.0023350288249145397,0.00686031479197057,3.0124142656603814,0.03266174852874258
91.0,-0.0005339023526070446,0.0058001876009761396,0.9979981681171116,0.006648871844203809,-0.012983106624320565,0.01581137264378421,3.016890345384157,0.010989434328878146
92.0,-0.00043778234615215864,0.0027712385619040594,1.0050472118610296,0.00521676277865239,0.01527896534855933,0.004962263834312466,3.0418205137006558,0.02153467591858035
93.0,-0.0002886295113872241,0.0057133620471233534,1.0054950964889433,0.0036183400049639527,-0.007971822139431647,0.00902956095072848,2.9993998457202258,0.024630538412331263
94.0,0.0025158394708775277,0.00929206307447169,1.000165409899687,0.009102947836630371,0.012779028835394585,0.019695633811327502,2.9993160189596804,0.029624791263173876
95.0,0.00023897074446401932,0.00923196102394038,1.001067842154824,0.008573062201020236,-0.0013515515786907506,0.017431168426712343,3.011286941462909,0.020858799889787217
96.0,-0.002853769231152526,0.005921281240083466,1.0069486786365653,0.0042805078238706785,-0.006500675421005754,0.018317024471567953,2.996983832329267,0.015416532188520942
97.0,-0.001417717115071648,0.004699163466803164,0.9982843485212282,0.006617254158995965,0.0007136753476583982,0.017943220197383904,3.025005242560231,0.01898066638483363
98.0,0.0022819133646767484,0.0032839375916758587,1.0016787496077242,0.007629089544607552,-0.021502345645167092,0.013656837282850215,3.04255462159978,0.014316425362612848
99.0,0.0004593484225691301,0.0062709518647593825,1.0048635602483358,0.008179529352332866,-0.003728367653552087,0.01217778729149086,3.034331621070047,0.02397888586102841
100.0,0.0014552982366069652,0.0026589776444234424,1.0116042345930736,0.009233049836374822,-0.009719395394222266,0.01899224677829432,3.0038636075579674,0.023545503897538535
101.0,0.001642545662968844,0.003376677737019841,0.9977951852700906,0.006813765428541503,0.0070263408058769145,0.016735353140709893,2.9985143238888785,0.028749061683342007
102.0,0.005622095272672208,0.0035211224303778425,0.9937167847204487,0.01133157860865072,0.0003572397373193604,0.01467074287084334,3.035589636339651,0.023693232525750587
103.0,0.003260205900646662,0.003332155449334531,1.0017697095095357,0.0027548810132647225,0.008355793741418841,0.0177709546609466,3.019091270833309,0.04148074520308644
104.0,-0.005488689311232039,0.002252313254683988,0.9964170901416761,0.007733752849015041,-0.04740797917357408,0.012647687028541407,2.955827841695707,0.016909474874624887
105.0,-0.0015556373918336856,0.007326026809346764,0.9944357664271958,0.015853890339572876,0.002367090052429368,0.006441486832097115,3.003918923475912,0.029024125783843106
106.0,-0.0037902139612048438,0.0031890309496888283,1.0109501529682763,0.006885202702983098,0.01219171543826225,0.008330327999835152,3.0363027014108415,0.03646243958407858
107.0,-0.0038345793654588696,0.0037258603780119487,0.9997875187419722,0.0057641834307955685,0.07348719421550258,0.012947683530687178,3.0068834831633335,0.015043991363056312
108.0,-0.0010645572799526221,0.009831925799329623,1.0015588001231048,0.003554232831495927,0.015565613277270973,0.010725151266288412,2.9932583549091354,0.01899831041250164
109.0,0.0011799293564180354,0.006290781169866366,0.9961291182225597,0.01084484432417514,0.012945608411082525,0.016270045114895198,3.0099765825641445,0.02165178803723422
110.0,-0.005737337255352749,0.006570419066737346,1.0017069848300098,0.005501192366897601,-0.024971078743429107,0.006406445063947086,3.0401310508928368,0.05651100594551732
111.0,0.0017494696529707216,0.0038621587753966697,1.0007505631750249,0.005465882298688465,-0.07754511537478756,0.0103217692056109,3.010349974615989,0.022780037328109754
112.0,-0.002145298220201662,0.009578677831742677,0.9954437865835704,0.008776907518290872,-0.06341960721643809,0.01830134382816544,3.023609267118961,0.04646172202648861
113.0,-0.002776463664901629,0.0052367578048254215,0.9953856347939997,0.010311022277136568,0.008894035061535145,0.004753006499383201,3.018827720469732,0.006713588600843313
114.0,-0.0008358917913620148,0.005616301262489354,1.0072577831169938,0.005039470964842037,0.011990280618581723,0.01234386831104913,3.015606929783548,0.026994725831677096
115.0,-0.0029934033084867374,0.0028252688137388854,0.9994712309556788,0.010099697431614074,-0.001713892269993229,0.0022360554065172437,3.0183014835368347,0.03191444881374288
116.0,0.00039070764205754836,0.005544607538667768,1.0026083577133158,0.003917381236696361,0.0613948462957713,0.01611196895482962,3.024019031258928,0.02846380431729718
117.0,0.00167775348669009,0.0074095668915544945,1.0021193157444208,0.008152323006455117,0.021128357360693142,0.017806270337684033,3.0038008727018717,0.021773646106739517
118.0,-0.002427886657599258,0.00399800003644963,1.0010108606716093,0.011275240074203018,-0.025202662301407594,0.009956417253511318,3.0320705016857703,0.04656536305820248
119.0,-0.0016405437469892796,0.007132501725438621,0.9998527913023466,0.004234864254695453,-0.010315406451811567,0.0189667921478125,3.031091961619178,0.030966368820808537
120.0,-7.933902559602719e-05,0.00568841335846674,0.9942856581149986,0.00457848179569119,-0.005807222980910949,0.016099057095138324,3.0112341679286008,0.022571962784912386
121.0,-0.000709306436192291,0.004760514550398315,0.9981247316685764,0.004922945750380695,-0.010661426599044989,0.009604281828683961,3.0631333579641167,0.018773709554234966
122.0,-0.0016893870255737635,0.007430302433043091,0.9948177455874758,0.00966255602482122,0.001363694926669259,0.015061986534904426,2.9953281565877052,0.02204153826046894
123.0,0.003598595759405813,0.0033639765257645177,0.9987791515302529,0.007480670806815787,0.009219166490070868,0.009352573193478205,3.0240589036337946,0.04474352082843683
124.0,-0.0036074480452557116,0.004131471500035566,0.9936988327471882,0.01073227627414549,0.0014521106507374062,0.015871744055824276,3.000808609883645,0.021315119742388703
125.0,-0.0019941375661255865,0.006041825869660009,0.996625923809058,0.012619068745152026,0.00763766217911843,0.007801163004747548,3.046371550261145,0.025628214358155047
126.0,0.003631932147978165,0.0036503114620967895,0.9962807146402187,0.005083037074490317,0.007876935912758967,0.010422013945602564,2.9947898253203684,0.022448526689179394
127.0,0.00027918353709257995,0.003332366333693319,0.9995111490076884,0.0055338277028219125,0.010078422790840215,0.004027668935755833,3.0276505282805157,0.02485396336437548
128.0,-0.00054403259903487,0.004507884890203806,1.00194860675811,0.001869699981865915,-0.011759936201197196,0.013311426450378692,3.0242803542679026,0.0167926238006057
129.0,-0.0013441459124572236,0.011981766260936957,0.9919508784166374,0.0021166361436365153,0.004166726066983538,0.020279590855466115,3.0000328223415,0.02863085088250688
130.0,-0.004885022170511507,0.00577369797712716,0.9969011176986433,0.009205448200539092,-0.0014310112933790158,0.016538741931873827,3.0179855529365294,0.01922898631455433
131.0,-0.00044467944755782426,0.0029540986525791115,1.0024053896352922,0.004151999670729412,0.0020683487069612025,0.0069188527967906765,3.024121655827547,0.04218167631546516
132.0,0.0013024869640736437,0.008943312277725067,0.9979497323540253,0.001336749476496403,-0.0031333160927899156,0.013679077448212245,3.026310673859972,0.03314423491632059
133.0,0.00026208004741195504,0.008942035807893389,0.9979655233304043,0.007657118076143356,-0.0024832406543991107,0.019687631017101068,2.9918054773682163,0.022582764697545454
134.0,0.0017407974904415865,0.005428229929657183,1.0038588729056135,0.007187039166536902,0.006457276322053847,0.021021758810351426,3.0153496150947636,0.0219747010806883
135.0,-0.0018905903252963436,0.0033626829020664125,1.000296969205559,0.00796873235557816,-0.0248009368281319,0.011502592313966109,3.000907961335601,0.026155636752299642
136.0,-0.0018725646054574903,0.00667487405753944,1.0042657845543532,0.010119022718571024,0.015068038034163034,0.030414060631936926,3.022528017991936,0.005878962561490731
137.0,-0.00020363210971257803,0.00674350318066117,1.0000376743860753,0.006582336162733641,0.0045465531723630935,0.00973856865600837,3.023956544629719,0.03692906944492254
138.0,0.00019714731999867345,0.008479304160813718,0.997692538055324,0.01079124261737415,0.005932334565768355,0.007725740015792857,3.026166384223477,0.017063744798275424
139.0,-0.0021213220274737435,0.0084334822833292,1.0043477901110056,0.003363998446651012,0.041175554534909425,0.015060108621576265,3.0301216873647343,0.020539748599917737
140.0,-0.005281911958284265,0.004770956322665076,0.9942380337375456,0.008155443618817737,-0.0073222690963654306,0.014647818013490329,3.002965772100743,0.02707662308161745
141.0,0.0013217920517429262,0.004330159116505398,0.9994978408529331,0.003980033635786375,-0.017033952313751627,0.015881956057481546,3.0154437872612427,0.03811782321681525
142.0,0.0012228182024121709,0.0047567968930766055,0.9974713149977165,0.008641377303899767,-0.03345916833462434,0.011393322165457697,3.013325622749716,0.020712593268088865
143.0,6.580570892063373e-05,0.0069060625959029825,0.9972039379880248,0.01046104751000208,0.0005341765798269394,0.016479315869555006,3.033617480335959,0.02633544140853913
144.0,-0.0012279112490392596,0.003901223863028358,0.9964763782943037,0.004961440871505748,0.017033919873929947,0.015312537125860693,3.0162506489147956,0.04108359847167479
145.0,0.0009556933544205943,0.001723425516575563,1.000469370301785,0.006027495294305805,0.0014685096076137239,0.020754596737457567,3.0087656238402354,0.030841220112517876
146.0,-0.0020459206883815624,0.004328250459908784,1.0031341865319947,0.003603384013431782,0.012482354597225421,0.025316923859686417,3.010301431756079,0.016305834634504864
147.0,4.430665312660199e-06,0.0022171103948793193,0.9967804771539333,0.005839135839312581,-0.007550805700457096,0.009660038866991395,3.0172320782106237,0.014835377467695973
148.0,-0.00201288191476103,0.002387257182776247,0.9993806955051574,0.005325555443383383,-0.062358375148526796,0.006241692800072484,3.028890205571141,0.03197308252579399
149.0,-0.0010289690356096676,0.0025610960724196485,1.0030258840295232,0.003841884162304228,0.0126697743041129,0.009247473324028468,3.0141167342858055,0.03440057008930312
150.0,-0.0011280571813112393,0.0032335435295748243,1.002781295150191,0.005658442824801987,0.05579828488512677,0.013047236544618498,3.0141470411770834,0.027787040455859988
151.0,0.0014166101076944632,0.0027022706577317255,0.9945172516871863,0.004477234336266911,0.0026126718215803246,0.010665919706379506,3.0066615031818706,0.009377500652364945
152.0,-0.0003238810263763898,0.007615241851163293,0.984477014687765,0.00946104104727407,0.004846856717360266,0.005927540765867406,3.0185940852103608,0.019368925442326476
153.0,-0.007261813028068149,0.009473684521984887,0.9956403351409377,0.0009512053620441636,-0.0032018278999003504,0.016143017963022366,3.015418505714662,0.03399514280908084
154.0,0.00176310561960541,0.000504934329271658,1.0009284823728692,0.003532601747257711,-0.0014266452863679118,0.01019611819190421,3.0103062856792326,0.011246858565099252
155.0,0.0015265981511373289,0.004427847332887891,0.9953814412246454,0.006888390656695234,0.011060981712244797,0.007976215683609454,3.0377552173270943,0.039896968405586666
156.0,-0.0015935419581018977,0.006271706482443227,0.9985789247331136,0.004876980537605715,-0.01810907228211625,0.007108092709052019,3.0181060031442275,0.02214918873855727
157.0,0.003488350616830171,0.003940172114051533,1.000186947000349,0.006577926599598531,0.011495076864659448,0.007585670482324637,3.0078848306896053,0.012459311673314773
158.0,0.00030334748578845865,0.0038672865412906388,0.9950174049614872,0.007936596515976805,-0.006356896326931394,0.008676523570605233,3.0118976906051915,0.033232042708405886
159.0,-0.0006155059346326379,0.0079738233867974,0.9994182662993276,0.008197209445198759,0.0004456543172366305,0.006685611998117634,3.0310819723693117,0.021678289863042613
160.0,0.00012928689155168897,0.00988410796755734,1.0061887693852847,0.004368082040595671,-0.0017237661110773219,0.007257103697789796,3.034814774832303,0.013302337648833809
161.0,0.0008574676718582033,0.002420460626087278,0.9951312864626009,0.012039481072998215,0.011274645544683338,0.016630536656083158,3.0109951389714222,0.04478413142220355
162.0,-0.0018988201675751953,0.008575604806442408,0.9900144021203314,0.007809267742423029,0.0010241127281093551,0.01697700876278515,2.999042364756543,0.011147409244431855
163.0,0.001374892970887499,0.0063671030991103855,1.0016778183315656,0.006110415305123284,0.0011845811713144126,0.015339333989133749,3.061780102714397,0.014346056487334526
164.0,0.001250139937331908,0.004089040319058957,0.9900362018159017,0.01129701796938205,0.0005167631101710567,0.009669494493440931,3.0478245256237244,0.040360670894331686
165.0,-0.0012561657538681945,0.008777426910228855,0.9995704783319566,0.008737786532597623,0.0002976301355110181,0.012645488722277482,3.0070175756549746,0.022226426815320655
166.0,0.000656022821591066,0.006750630968893355,1.006713569405945,0.01296274342154582,-0.004622807163008073,0.01119205148609096,3.0201516425158315,0.03681294925022231
167.0,-0.0032408725068010453,0.004434785922000354,1.0006856453551887,0.007824155630714057,0.0022943917330140295,0.016899955050127317,3.0319887618605863,0.02256641313071398
168.0,0.0011080091254982018,0.004154902113843889,0.9944261628157269,0.0043911726630325,0.007337504856274981,0.013128785912525705,3.0329342601021265,0.019564965806880177
169.0,0.000330703532315287,0.006148949656383495,0.9959493270827129,0.005734427594868015,-0.0020169655634094973,0.013270148938615283,3.03636874078581,0.03581482619210017
170.0,0.002429084209421747,0.005031832248107454,1.0062769744600821,0.004454204974743605,0.04675925254737388,0.00669489010336531,2.9680070683916586,0.024928338097963527
171.0,0.00046634821395814493,0.006173428167934945,1.0008247099758258,0.0062066968266444485,0.03339950885253673,0.005292569317197721,3.024538606959836,0.04073055271961249
172.0,0.0012348659386448287,0.008196400631663985,1.0018966090952681,0.002783059743472432,-0.024625895861164683,0.007941742232142175,3.0177635551540796,0.03421453480645745
173.0,-0.00013783648842433593,0.003901095420236005,1.0014891795604193,0.007134401095038193,0.018060860332455304,0.015066932415658735,3.0100224743213717,0.023559045290356094
174.0,-0.002793713666779124,0.007303564102524105,0.9993119114277009,0.006967315113463897,0.029270533903793104,0.004238845198478419,3.021184924026766,0.03698521324717798
175.0,0.00011904407502060329,0.0027429747244785375,0.9954471288204085,0.006465315903493116,-0.019012247510838264,0.015917321950889317,3.0622309983655547,0.022737645044503527
176.0,-0.0010618965006133517,0.0023015771874398765,1.002586883828802,0.00795279396912948,0.014419574187035423,0.007461781135302213,3.0032520584045717,0.05839602266552927
177.0,0.0004721371664201794,0.001706067573877586,0.993691453478489,0.0051794110158133125,-0.0023630804986492487,0.013506370856278068,3.030061410561756,0.015624438074683137
178.0,0.0009856165948408445,0.005413376286723551,1.0024113473487295,0.006729528576053019,-0.01171828942324656,0.017350429214290877,3.0130749006229607,0.02095372953320398
179.0,0.005651727755778524,0.006881001373959762,0.9956297660803389,0.007905567610652663,0.006486600731512463,0.022159269667335776,3.0392790685305306,0.01076405029563575
180.0,-0.0035121155839053014,0.004307968043274278,0.9971983022542611,0.004224521857921094,-0.0014236538212560304,0.015229101173947629,2.981799597230621,0.030069443392913658
181.0,-0.0001967143663672767,0.005478452641165208,0.9994398373823358,0.008667664652561193,0.03342371766036716,0.0058931334628540295,3.026618811430765,0.03703305002429793
182.0,0.005547600603248416,0.003922214977509109,0.9976583693508403,0.006442086989586109,-0.016774482560275316,0.006952030031554425,3.001569392805515,0.027592233437281188
183.0,-6.410681237179036e-05,0.006366245752412057,0.9978696282030015,0.0032300684013897287,-0.03636955170428955,0.008562511184814284,3.023269479826364,0.04390762784572258
184.0,-0.005602577408272083,0.006866312568915708,0.994725686776498,0.00794537548522477,-0.04450709397445071,0.013195355316987189,3.0056418958751836,0.012810641918181554
185.0,0.0020246110494438014,0.006492021791706786,0.9949436226747278,0.008341529786747874,0.025623800853868277,0.010551159663347963,3.0195892863738862,0.0184408113565552
186.0,0.004779642673346216,0.00548244528590226,1.0002088499791706,0.007995063162557397,0.012157276218216627,0.021817832112903005,3.0203194521091126,0.022190089759903206
187.0,-0.0011871789477384954,0.008633448725612627,0.9894875236862459,0.005994632931030623,-0.0028479943856571763,0.004113671734506771,3.0376229307820974,0.010932375410160889
188.0,-0.002487339577363669,0.0061685848646792964,1.0030720847818293,0.0035648025556089366,0.05733352280160303,0.015364265585849465,3.0220263820872466,0.030086599093317356
189.0,0.0013044982570990782,0.006449693512671214,0.9975432935663762,0.003164064261890984,-0.004142465274084783,0.0018793182007333243,3.0083430866444614,0.011520159684070472
190.0,-0.005313574266927101,0.0036127146809814045,1.004265733751473,0.007694123414057015,-0.01053885992020306,0.00413175444515087,3.023399606017575,0.01527592936054635
191.0,-0.0007290439252231782,0.005427727680507182,1.0030994836967153,0.01305118142492239,0.02026867056835268,0.011570969151510123,3.0226725122499043,0.019245920280949014
192.0,-0.0017143711875410481,0.0068857532972433026,0.9983677746546546,0.008294454945076035,-0.00816420818276717,0.014212535855121626,3.0286009485255407,0.03334719118523448
193.0,0.002442047014591704,0.009535457708769375,0.9977802624722525,0.004666769226824472,5.053340003421307e-05,0.012262197460266447,2.9937078731495963,0.020238638557995733
194.0,-0.0003837171404450011,0.006365382445304708,0.9962563706052987,0.007575999061807717,-0.000703485254203628,0.019553301064437974,3.030501043286199,0.008681175296782005
195.0,-0.0021003444309808635,0.003335653098362056,0.9959683001052824,0.00444003106924963,0.004224604217489846,0.007096431581602364,3.0622329708089224,0.029365203507820844
196.0,0.0018034815795371464,0.007539866645973749,0.998187443379654,0.007231871230561764,0.004256688703991535,0.01246633854015174,3.01785448878624,0.04568959882145703
197.0,0.00231201817312898,0.0059570721780529195,1.002570608493101,0.004745781942836465,0.004321868695453828,0.014532504851306242,3.0190645248646284,0.040564214769664625
198.0,-0.0009225892904110905,0.006070641317009938,0.998676624779125,0.004601402297451944,0.0037456445846719114,0.011151620989754772,3.0259256210713987,0.006178270050955264
199.0,0.0027908999103839482,0.005997406844441125,0.9978047262240446,0.004327263363348826,-0.0011819604064267086,0.011312644848494254,3.0336812588656925,0.021536111233190543
200.0,0.0025136710482780073,0.008499224948705949,1.00198123573433,0.003485954666214078,-0.00862141907400604,0.011962846098528932,3.021192580922873,0.034576622557182614
201.0,-0.0032714999169225277,0.007924962806858893,1.0056083089080983,0.007646526985743014,-0.00824350433431653,0.006270794610669811,3.0078134016974913,0.032122101976186285
202.0,-1.8340176651736185e-05,0.0027944982322569817,0.9935179258297737,0.004991843484462246,-0.0017013185829605725,0.005670444972583651,3.0338566899320716,0.0191571310034464
203.0,0.0006766985007492241,0.0028574534622873983,0.9915067987300361,0.007337934473426987,0.007399295544395975,0.020117618262639223,3.0428494654413125,0.008828370466300771
204.0,-0.0038806175859149414,0.0034002261857441927,0.9987082722679068,0.004419480298348701,0.005875995058227217,0.0046370654203093525,3.008946712027368,0.009328209322023879
205.0,-0.0007709429449247457,0.004265260142680068,1.0038713747772412,0.009755651593020793,-0.004388411874462532,0.01346306149878646,3.0640979529238095,0.03646888183901477
206.0,0.0008936881113801809,0.002584487167343749,0.9963420572439453,0.010263031000992288,0.005179790915309215,0.01979181682586672,3.0151318802568436,0.01432653573011149
207.0,0.001564736962647644,0.0028474440452003562,0.9912669001407406,0.003971813703613801,0.009884681950284958,0.01884488571712357,3.0466272211900534,0.027628045199623162
208.0,-0.0013693278847026072,0.004310521298372371,0.9964269283352869,0.006118648098155628,0.002074167062653857,0.017247259476605045,3.0164564766248483,0.030268266328793755
209.0,-0.0075964006942120035,0.002776619539071666,1.0082913079039715,0.005772632156795809,0.009177364434872985,0.012663372067855293,2.9809290886312905,0.019708481536042877
210.0,-0.0019224687992476816,0.006725056918507584,0.9953830497015319,0.00967335033090308,-0.004525991502209431,0.003924633344255051,3.016108522728037,0.030724985620743595
211.0,-0.004263741423314992,0.0033977852214549537,1.0037392347289438,0.006138096893314086,0.007658113819996957,0.00941750510218041,3.037608230767341,0.02714394080799085
212.0,0.0007755705944130225,0.004407523691820061,0.9939531762753959,0.007916784833696336,-0.002644612983480524,0.00987016082526991,3.048295917494208,0.034838502079231067
213.0,-0.003495105474283578,0.004191743626935502,1.0054653208479964,0.00829947282092052,-0.024683524260909036,0.009415458153244346,2.9970393098928025,0.026016580652411803
214.0,-0.0030771492237333187,0.001554301270093383,0.9943576157565888,0.01092952488262957,0.005068115783061827,0.011187185514903216,3.0125898537050233,0.036850872686789625
215.0,-0.0011749043951071137,0.0029491588962493537,1.0035558323638307,0.0027747382131201475,-0.03886651033217578,0.016178994214830867,3.0355446135201887,0.0229079603311966
216.0,-0.00037541632037026173,0.005414731565421514,0.9952507467602529,0.004851854340234097,-0.02479042473620597,0.009805616547609676,3.0431513730257715,0.0075970497197701044
217.0,0.004179615559737316,0.004466613037739608,1.002631924681872,0.004219091425383536,-0.00043552186933571986,0.014368035906348699,3.0128037631582303,0.024334655665059022
218.0,-0.0012964144091325218,0.00635413475781415,1.0026559068982361,0.0066606416215663385,0.01376846805285359,0.010452878589634012,3.0037787286203077,0.014278221352720949
219.0,0.00166470609253364,0.004844925716761655,1.0012320990261454,0.005170982929906843,-0.027145453211163226,0.017176530371672293,3.0352922021070854,0.017193843921061085
220.0,0.0036267214081034467,0.003066298588189531,1.0057420185900503,0.0044809763473218625,0.012734536063243708,0.01207771599428563,3.0364025633748972,0.014876553144745293
221.0,-0.002764243574198435,0.006060182907384802,0.9970488638668034,0.007297194151976201,0.019054873630428973,0.007864550489410923,3.014458546623511,0.030750700847420657
222.0,-0.0013753794256914005,0.002349570477307608,1.0013196611955864,0.011331627867130697,0.013480502832162417,0.015928337080965534,3.0325361430447444,0.024703814501927226
223.0,-0.0017809311116593562,0.002234824750268518,1.0011986773694115,0.005665398567711217,0.010377845033604564,0.018307810935228246,3.006941807111975,0.027819976547210988
224.0,-0.00391351118556703,0.0046547563333811754,1.006056535415894,0.006243663184059717,-0.014789741813352549,0.011999909951305659,3.0338914508601595,0.021493494859556966
225.0,0.0009953082216772895,0.004134824006220029,1.0037576418315588,0.006531868507887471,0.033465195801003544,0.01823956329752102,3.0563751873444622,0.017040568037359885
226.0,-0.0053858623126393414,0.004857368578560921,0.9996146739209768,0.011748182801217122,0.022639164922878766,0.01457134729423215,3.035911879343301,0.04488214117357646
227.0,-0.0007211092031517989,0.0056995743968830245,1.001060587829392,0.007065881684877001,0.09297723034489504,0.005337108898471432,3.0974694700398753,0.02742524669085991
228.0,-0.0041309189587282824,0.009324693263434358,1.0037710398414148,0.009766384043629046,-0.03865749980992522,0.017400270596841672,3.0088770709080945,0.00857160209205287
229.0,0.0014852294510312033,0.00657070309366507,0.9980706413796993,0.009146051633300624,-0.004967477070963184,0.017559292951219097,3.024027220631883,0.027955464584281164
230.0,-0.003155684925079329,0.0033917436364068704,1.0029237908845272,0.008919977793450233,-0.0025094933077215737,0.014373408559216344,3.0278062826345997,0.007736015517433237
231.0,-0.0016598914024128749,0.008444874239974193,0.9993371856870119,0.009063899108804507,0.002502188883186897,0.01703699990193969,3.0033263656123186,0.031006413474781152
232.0,-0.001916513390666983,0.009661822893402797,1.003834267720038,0.0028391952846217963,-0.0011787058978977995,0.01836005308691696,3.0368060664053607,0.026775000984903343
233.0,0.0008768754307595327,0.005371836605973089,1.000845200507999,0.009298201982096185,-0.010395082071742978,0.013913096929629203,3.0442571637804323,0.011211850497818079
234.0,-0.0019062380287760085,0.008505265151648568,0.9940989653537843,0.0055332758884723676,-0.005918557310394986,0.017715553306136157,3.022794547886729,0.04749376242207701
235.0,0.0011681448774842104,0.001325707551225915,0.9951371793617729,0.009704574109747623,0.023493436261876673,0.007580147252928532,3.0588919211636845,0.04166604699566721
236.0,-0.003957565942947446,0.005153145784716307,0.9996677270214034,0.0031949131311561733,-0.005198730732227867,0.008963493462204732,3.0466998157734233,0.032607978072572034
237.0,-0.0037749998415240365,0.005124871431792146,0.999525608064274,0.006827706816043605,-0.006576629979349037,0.019338769264347747,3.047695910029381,0.03776412886329639
238.0,-0.0010913705474762984,0.0055848156006624225,0.9977167090994568,0.01028765778619981,0.002289409265222307,0.012489415467455378,3.0376187348022325,0.03368102398379854
239.0,0.002332565916626491,0.0037657456071676218,1.0017184758026785,0.010195253176005982,0.0006865600961992401,0.008582950538275081,3.025845736624239,0.010867521591969331
240.0,0.002543691941642067,0.004304151882253599,0.9924224903197271,0.007409030502723253,0.010279170419990501,0.016828407236816632,3.029371875382316,0.009087372542669772
241.0,-0.0006006114524552161,0.0032997424461824088,1.0032432995275595,0.001996000585994949,0.0025567563181297694,0.028326959756291913,3.053917969302401,0.016986168476224455
242.0,0.003206207168073825,0.00809655242351994,1.0013122262184153,0.006435356239783662,0.009843291183620184,0.007314665950258569,3.012501458364607,0.005811766432382883
243.0,-0.0005778366206221161,0.004057508860361783,0.9928866335471747,0.011668477359425675,-0.015970574305916342,0.017581876155845298,3.0236126170314734,0.03748181799067393
244.0,0.003956158672036095,0.004794164978246812,0.9936666872211746,0.0005134675968933445,0.009171511257174293,0.007261750436550414,3.0220234186068518,0.03488332678207714
245.0,-0.0005686628504151123,0.00534649754644165,0.9993842263684598,0.005147633832012487,0.0037322741379935812,0.008830229457748542,3.0376214485285664,0.01649537340812539
246.0,0.0005975862092738422,0.005622636393393458,0.9988838056024687,0.008649819141393528,-0.0030583275876353965,0.024889634265466202,3.0387783158677597,0.012644223244731724
247.0,0.0007128300129474033,0.005737598474981033,0.9971742632886333,0.008872827513426227,0.007817847288753262,0.004390678870547827,3.0398322586475084,0.0411986356834484
248.0,0.0009711604350253083,0.008989775097283291,1.0000803797079274,0.0090246451467342,0.001111972235934782,0.0169720332567047,3.0675159136981773,0.040624774349873286
249.0,-0.00018318446022979278,0.001679477377181521,0.9994421413051922,0.004687420682103059,0.006677279316452326,0.015574507073489353,3.0369912213786505,0.05125594673592832
250.0,-0.004937765376138645,0.00219591786854734,1.0016174438385286,0.016231152351047905,-0.004642199288902117,0.008810181933267141,3.031104696196311,0.015561298979686305
251.0,-0.0012841333305589554,0.004143160826713492,0.9970461670179276,0.008124328504352067,0.006847593167829443,0.009560671239751597,3.0377675665673345,0.01961030998441381
252.0,-0.003990014620389407,0.0038697448985815634,0.99916391027515,0.005593704607058155,0.033806896970440634,0.008413835439198627,2.9898092294378156,0.008877639082894632
253.0,-0.003941058243462946,0.0030520166485169314,1.003175055923039,0.005211014516776916,-0.0199602934951051,0.013199380119854224,3.0060717529400205,0.015144503800472043
254.0,0.0029506569506477587,0.004469557058457495,0.995509088276453,0.009591793130990197,-0.002723587832861427,0.009511469896928306,3.0497719932893554,0.051975342010962634
255.0,0.0008069380242436017,0.00563909584798739,0.9964282776329397,0.013102850304449536,-0.034303616122528253,0.002865987260327552,3.028473647613134,0.017599370879341193


==> anc/README.md <==
# Ancillary files
This is an instruction for the ancillary files.
You can identify the simulations with the following list:

| Simulation Number | $\sigma_x$ | $\sigma_y$ | $\sigma_{\rm src.}$ | $N_{\rm src.}$ | $w$ | comment |
| ------------------ | ---------- | ---------- | -------------------- | -------------- | --- | ------- |
| Run1 | $4$ | $4$ | $0.7$ | $50$ | $1.0$ | |
| Run2 | $4$ | $4$ | $0.7$ | $250$ | $1.0$ | |
| Run3 | $4$ | $4$ | $0.3$ | $50$ | $1.0$ | |
| Run4 | $4$ | $4$ | $0.3$ | $250$ | $1.0$ | |
| Run5 | $2$ | $4$ | $0.7$ | $50$ | $1.0$ | |
| Run6 | $2$ | $4$ | $0.7$ | $250$ | $1.0$ | |
| Run7 | $2$ | $4$ | $0.3$ | $50$ | $1.0$ | |
| Run8 | $2$ | $4$ | $0.3$ | $250$ | $1.0$ | |
| Run9 | $4$ | $4$ | $0.3$ | $750$ | $1.0$ | |
| Run10 | $4$ | $4$ | $0.7$ | $750$ | $1.0$ | |
| Run11 | $4$ | $4$ | $0.0$ | $250$ | $1.0$ | $\delta$-sources |
| Run12 | $4$ | $4$ | $0.3$ | $50\pm 10$ | $1.0$ | fluctuating $N_{\rm src.}$ |
| Run13 | $4$ | $4$ | $0.3$ | $50$ | $1.0\pm 0.3$ | fluctuating $w$ |
| Run14 | $4$ | $4$ | $0.3\pm 0.17$ | $50$ | $1.0$ | fluctuating $\sigma_{\rm src.}$ |

## Eigenvalue data
The data for the eigenvalues of the runs is stored in the file `eigenvalues.dat`
for all the runs. 
The results for $\bar{w}$ and $w_l$ are in the file `rescaled_eigenvalues.dat`.
For both quantities we provide the values for the first 256 modes.

## Moments of the expansion coefficients
We provide the first four moments of the expansion coefficient ($c_l$)
distributions in the files named `Moments_cl_distributions_IPSM_Run#.dat`.

## Correlation between different expansion coefficients
We provide the correlation $\langle c_l c_m\rangle_{l\neq m}$ for the different
simulation runs in the files named `Avg_cl_cm_IPSM_Run#.dat`.

## Comparison to Glauber model
We provide the comparison of the eigenvalues of the IPSM to the Glauber model and we also compare the average states of the two models. The data is stored in the files `rescaled_eigenvalues_GlauberProfile.dat` and `avg_state_Glauber_comparison.dat`.

==> anc/avg_state_Glauber_comparison.dat <==
r_Glauber,C_Glauber,r_AvgState_IHSM,C_AvgState_IHSM
0.0,0.0867119,0.0,0.0869255
0.06,0.0867119,0.075,0.0869255
0.12,0.0867011,0.15,0.0869087
0.18,0.0866589,0.225,0.0868429
0.24,0.0866098,0.3,0.0867663
0.3,0.0865546,0.375,0.0866801
0.36,0.0864743,0.45,0.086554
0.42,0.0863833,0.525,0.0864108
0.48,0.086286,0.6,0.0862575
0.54,0.0861661,0.675,0.0860679
0.6,0.0860333,0.75,0.0858577
0.66,0.0858933,0.825,0.0856358
0.72,0.0857333,0.9,0.0853817
0.78,0.0855585,0.975,0.0851037
0.84,0.085375,1.05,0.0848116
0.9,0.0851747,1.125,0.0844925
0.96,0.0849575,1.2,0.0841461
1.02,0.0847305,1.275,0.083784
1.08,0.0844891,1.35,0.0833984
1.14,0.0842294,1.425,0.0829832
1.2,0.0839589,1.5,0.0825507
1.26,0.0836756,1.575,0.0820974
1.32,0.0833733,1.65,0.0816128
1.38,0.0830593,1.725,0.0811093
1.44,0.0827338,1.8,0.0805871
1.5,0.0823889,1.875,0.0800331
1.56,0.0820317,1.95,0.0794588
1.62,0.0816637,2.025,0.0788671
1.68,0.0812762,2.1,0.078244
1.74,0.0808756,2.175,0.0775994
1.8,0.0804646,2.25,0.0769379
1.86,0.0800345,2.325,0.076246
1.92,0.0795904,2.4,0.0755308
1.98,0.0791356,2.475,0.0747982
2.04,0.0786634,2.55,0.0740369
2.1,0.0781759,2.625,0.07325
2.16,0.0776773,2.7,0.0724445
2.22,0.077163,2.775,0.0716125
2.28,0.0766321,2.85,0.0707524
2.34,0.0760895,2.925,0.0698725
2.4,0.0755325,3.0,0.0689682
2.46,0.0749579,3.075,0.0680336
2.52,0.074371,3.15,0.067078
2.58,0.0737707,3.225,0.0660997
2.64,0.0731519,3.3,0.0650896
2.7,0.07252,3.375,0.0640573
2.76,0.0718755,3.45,0.0630034
2.82,0.0712118,3.525,0.0619172
2.88,0.0705342,3.6,0.0608074
2.94,0.0698444,3.675,0.0596772
3.0,0.0691352,3.75,0.0585149
3.06,0.0684111,3.825,0.0573282
3.12,0.0676747,3.9,0.0561219
3.18,0.0669192,3.975,0.0548851
3.24,0.0661476,4.05,0.0536236
3.3,0.0653633,4.125,0.0523426
3.36,0.0645608,4.2,0.0510351
3.42,0.0637408,4.275,0.0497028
3.48,0.0629073,4.35,0.0483522
3.54,0.0620566,4.425,0.0469797
3.6,0.0611871,4.5,0.0455844
3.66,0.0603034,4.575,0.0441731
3.72,0.0594037,4.65,0.0427457
3.78,0.0584843,4.725,0.0413001
3.84,0.0575501,4.8,0.0398428
3.9,0.056601,4.875,0.0383759
3.96,0.0556316,4.95,0.0368986
4.02,0.0546471,5.025,0.035416
4.08,0.0536486,5.1,0.0339311
4.14,0.05263,5.175,0.0324464
4.2,0.0515962,5.25,0.0309647
4.26,0.0505491,5.325,0.0294888
4.32,0.0494831,5.4,0.0280254
4.38,0.048402,5.475,0.0265753
4.44,0.0473087,5.55,0.0251396
4.5,0.0461985,5.625,0.023729
4.56,0.045074,5.7,0.0223437
4.62,0.0439383,5.775,0.0209822
4.68,0.042789,5.85,0.0196558
4.74,0.0416268,5.925,0.0183675
4.8,0.0404553,6.0,0.0171123
4.86,0.0392738,6.075,0.0158994
4.92,0.0380823,6.15,0.0147364
4.98,0.0368841,6.225,0.0136143
5.04,0.0356801,6.3,0.0125385
5.1,0.0344704,6.375,0.0115211
5.16,0.0332577,6.45,0.0105502
5.22,0.0320438,6.525,0.00962639
5.28,0.0308301,6.6,0.00876531
5.34,0.0296184,6.675,0.00795331
5.4,0.0284103,6.75,0.0071867
5.46,0.0272098,6.825,0.00648213
5.52,0.0260173,6.9,0.00582635
5.58,0.0248338,6.975,0.00521248
5.64,0.0236656,7.05,0.00465533
5.7,0.0225123,7.125,0.00414419
5.76,0.0213738,7.2,0.0036707
5.82,0.0202576,7.275,0.00324456
5.88,0.0191639,7.35,0.00286007
5.94,0.0180909,7.425,0.00250816
6.0,0.0170455,7.5,0.00219313
6.06,0.0160303,7.575,0.00191395
6.12,0.0150413,7.65,0.00166159
6.18,0.0140836,7.725,0.00143675
6.24,0.0131627,7.8,0.00124093
6.3,0.0122725,7.875,0.00106615
6.36,0.0114155,7.95,0.00091108
6.42,0.0106,8.025,0.000778119
6.48,0.00981834,8.1,0.000660908
6.54,0.00907008,8.175,0.000557292
6.6,0.00836562,8.25,0.000469534
6.66,0.00769643,8.325,0.00039308
6.72,0.00705963,8.4,0.000325761
6.78,0.00646619,8.475,0.000269296
6.84,0.00590801,8.55,0.000220776
6.9,0.00538035,8.625,0.000178417
6.96,0.00489301,8.7,0.000143332
7.02,0.00443973,8.775,0.000113895
7.08,0.00401485,8.85,8.87605e-05
7.14,0.00362426,8.925,6.83522e-05
7.2,0.00326536,9.0,5.19946e-05
7.26,0.00293185,9.075,3.85761e-05
7.32,0.00262639,9.15,2.80534e-05
7.38,0.00234928,9.225,2.01805e-05
7.44,0.00209409,9.3,1.40928e-05
7.5,0.00186121,9.375,9.54e-06
7.56,0.00165256,9.45,6.4185e-06
7.62,0.00146225,9.525,4.18308e-06
7.68,0.00128923,9.6,2.6024e-06
7.74,0.00113605,9.675,1.62002e-06
7.8,0.000997754,9.75,9.7774e-07
7.86,0.00087256,9.825,5.52421e-07
7.92,0.000762926,9.9,3.13366e-07
7.98,0.00066502,9.975,1.72724e-07
8.04,0.000576864,10.05,8.69026e-08
8.1,0.000500373,10.125,4.31905e-08
8.16,0.000432873,10.2,2.07862e-08
8.22,0.000372527,10.275,8.65384e-09
8.28,0.000320479,10.35,3.33617e-09
8.34,0.000275166,10.425,1.25712e-09
8.4,0.000235055,10.5,4.367e-10
8.46,0.000200494,10.575,1.42941e-10
8.52,0.000170881,10.65,4.46588e-11
8.58,0.000144942,10.725,1.3157e-11
8.64,0.000122619,10.8,3.39849e-12
8.7,0.000103793,10.875,7.76552e-13
8.76,8.74843e-05,10.95,1.40285e-13
8.82,7.34652e-05,11.025,1.57639e-14
,,11.1,1.72929e-15
,,11.175,3.59116e-17
,,11.25,0.0
,,11.325,0.0
,,11.4,0.0
,,11.475,0.0
,,11.55,0.0
,,11.625,0.0
,,11.7,0.0
,,11.775,0.0
,,11.85,0.0
,,11.925,0.0
,,12.0,0.0
,,12.075,0.0
,,12.15,0.0
,,12.225,0.0
,,12.3,0.0
,,12.375,0.0
,,12.45,0.0
,,12.525,0.0
,,12.6,0.0
,,12.675,0.0
,,12.75,0.0
,,12.825,0.0
,,12.9,0.0
,,12.975,0.0
,,13.05,0.0
,,13.125,0.0
,,13.2,0.0
,,13.275,0.0
,,13.35,0.0
,,13.425,0.0
,,13.5,0.0
,,13.575,0.0
,,13.65,0.0
,,13.725,0.0
,,13.8,0.0
,,13.875,0.0
,,13.95,0.0
,,14.025,0.0
,,14.1,0.0
,,14.175,0.0
,,14.25,0.0
,,14.325,0.0
,,14.4,0.0
,,14.475,0.0
,,14.55,0.0
,,14.625,0.0
,,14.7,0.0
,,14.775,0.0
,,14.85,0.0
,,14.925,0.0


==> anc/eigenvalues.dat <==
l,Run1,Run2,Run3,Run4,Run5,Run6,Run7,Run8,Run9,Run10,Run11,Run12,Run13,Run14
0.0,5.59841,28.0137,7.44477,37.2288,9.68583,48.4453,13.699,68.5002,111.664,84.0148,0.139881,7.68179,7.67685,7.3899
1.0,5.48279,27.3942,7.23719,36.1687,9.18506,45.9594,13.6883,68.4363,108.304,82.046,0.139823,7.22699,7.43853,7.16459
2.0,5.47207,27.3477,7.21781,36.1046,7.59559,38.0082,12.3262,61.6462,108.204,81.9505,0.139607,7.20736,7.42851,7.1517
3.0,4.2827,21.4173,6.50791,32.5092,5.96601,29.8007,11.4351,57.0748,97.4307,64.191,0.13953,6.49699,6.69872,6.43535
4.0,4.27547,21.3548,6.48999,32.4574,5.94576,29.7741,11.0911,55.4191,97.2749,64.1002,0.139446,6.48916,6.68355,6.42393
5.0,3.35058,16.7776,5.9345,29.691,5.90974,29.59,11.0791,55.336,88.9497,50.3078,0.139286,6.19582,6.11809,5.87752
6.0,3.34724,16.7389,5.86088,29.3088,4.65431,23.2711,9.96518,49.9205,87.8458,50.2612,0.139165,5.85679,6.03261,5.79767
7.0,3.34316,16.7268,5.85042,29.2592,4.64014,23.1975,9.95363,49.8219,87.7115,50.1908,0.139005,5.8433,6.02291,5.7911
8.0,3.33812,16.7072,5.8368,29.1843,3.63874,18.2171,8.96543,44.8804,87.6259,50.149,0.138978,5.84244,6.01664,5.77781
9.0,3.25507,16.265,5.83151,29.1764,3.63795,18.1931,8.96249,44.8451,87.4477,48.7905,0.138774,5.8344,6.01506,5.77495
10.0,2.62489,13.1129,5.26388,26.3056,3.61774,18.0786,8.94747,44.8216,78.8781,39.3079,0.138651,5.27063,5.42845,5.21978
11.0,2.61816,13.0934,5.2575,26.2733,3.28484,16.4545,8.82498,44.2133,78.8223,39.2763,0.138608,5.26529,5.42077,5.21444
12.0,2.61365,13.0878,5.25307,26.2606,2.85672,14.2583,8.08046,40.414,78.7979,39.2218,0.138539,5.25421,5.41226,5.20469
13.0,2.612,13.0474,5.23756,26.2011,2.84383,14.2071,8.0698,40.3893,78.7548,39.1684,0.138494,5.24857,5.4116,5.19535
14.0,2.05184,10.2555,4.74665,23.7482,2.8388,14.1979,8.05912,40.3134,71.1748,30.7437,0.138351,5.01755,4.89868,4.73372
15.0,2.04877,10.2449,4.73522,23.6679,2.23336,11.1593,7.29155,36.4714,71.0998,30.7047,0.138299,4.74236,4.88238,4.71652
16.0,2.04689,10.2295,4.73305,23.6568,2.22251,11.1312,7.27867,36.3776,71.0339,30.6955,0.138257,4.7406,4.87644,4.71293
17.0,2.04498,10.2213,4.73095,23.6442,2.21785,11.0839,7.26379,36.3408,70.9373,30.6608,0.138234,4.73265,4.87264,4.70442
18.0,2.04118,10.2097,4.72686,23.6194,2.20434,11.0097,7.26117,36.2919,70.8033,30.5814,0.138184,4.72424,4.86852,4.68999
19.0,2.03831,10.1972,4.72074,23.5936,2.08132,10.4149,7.24785,36.2581,70.789,30.5548,0.138072,4.71989,4.85565,4.68636
20.0,1.91938,9.61763,4.7135,23.5748,1.74538,8.73712,6.54849,32.6879,70.754,28.8118,0.137877,4.71414,4.85237,4.66497
21.0,1.60169,8.01101,4.26056,21.3211,1.74082,8.70516,6.54025,32.6621,63.9358,24.0657,0.137866,4.26941,4.39535,4.27042
22.0,1.5997,8.00588,4.25933,21.2924,1.73414,8.68105,6.53225,32.6369,63.9058,24.016,0.137781,4.26008,4.38964,4.25872
23.0,1.59812,7.98993,4.25004,21.251,1.72763,8.65601,6.52597,32.6093,63.8596,24.0007,0.13776,4.25712,4.38704,4.256
24.0,1.59632,7.98246,4.24907,21.2407,1.36604,6.84849,5.88601,29.418,63.7955,23.9626,0.137697,4.25493,4.38445,4.24785
25.0,1.59511,7.97512,4.24555,21.2363,1.36486,6.83367,5.87996,29.3979,63.7457,23.9411,0.13766,4.25291,4.378,4.2238
26.0,1.59362,7.97052,4.24527,21.1983,1.36367,6.80638,5.87379,29.3646,63.6168,23.9234,0.137635,4.24976,4.37514,4.21995
27.0,1.25295,6.27159,3.83821,19.1808,1.35565,6.76525,5.86601,29.3155,57.5851,18.7908,0.137435,4.07179,3.95513,3.86976
28.0,1.25269,6.2635,3.83144,19.1703,1.34224,6.7131,5.85818,29.2944,57.5685,18.7751,0.13738,3.84017,3.9502,3.8648
29.0,1.25168,6.25465,3.82617,19.1438,1.19145,5.94937,5.72248,28.6332,57.4575,18.7543,0.137226,3.83825,3.9464,3.86108
30.0,1.24959,6.25092,3.82437,19.1357,1.06746,5.34535,5.29714,26.4691,57.4326,18.7319,0.137159,3.83274,3.94494,3.85762
31.0,1.24914,6.24083,3.82359,19.1022,1.0664,5.33131,5.29287,26.459,57.3875,18.7167,0.137089,3.8308,3.9437,3.85083
32.0,1.24752,6.23974,3.8201,19.0905,1.06509,5.31741,5.28158,26.4249,57.3858,18.6951,0.13707,3.83039,3.94012,3.84185
33.0,1.24426,6.23355,3.8181,19.0808,1.05622,5.28178,5.27725,26.3405,57.2501,18.6879,0.136948,3.82707,3.93688,3.83142
34.0,1.24294,6.20734,3.81311,19.0696,1.05589,5.26954,5.27564,26.3182,57.1976,18.6769,0.13678,3.82137,3.92986,3.81688
35.0,1.14452,5.72222,3.80188,19.0093,0.83563,4.1748,4.77654,23.8185,56.9651,17.1411,0.136739,3.81678,3.91519,3.8127
36.0,0.979837,4.89851,3.45624,17.274,0.835097,4.1719,4.75927,23.793,51.794,14.7038,0.136681,3.45418,3.55772,3.51112
37.0,0.978706,4.89047,3.45151,17.2463,0.83399,4.16589,4.75519,23.7848,51.7508,14.6737,0.136611,3.44931,3.55428,3.50461
38.0,0.977535,4.88864,3.44922,17.2331,0.829485,4.14955,4.75197,23.7715,51.6842,14.6688,0.136585,3.44545,3.54819,3.49832
39.0,0.976473,4.88331,3.44606,17.2137,0.825171,4.12211,4.74509,23.7386,51.6026,14.6513,0.136493,3.44505,3.54665,3.49317
40.0,0.974838,4.87994,3.44269,17.2114,0.820008,4.09887,4.74328,23.702,51.5668,14.6399,0.136427,3.4398,3.54528,3.47759
41.0,0.974238,4.87438,3.44039,17.1932,0.746647,3.73027,4.6933,23.5058,51.525,14.6256,0.136361,3.43726,3.5402,3.47238
42.0,0.974061,4.86744,3.43641,17.1885,0.654269,3.26318,4.28349,21.4185,51.503,14.5968,0.136242,3.43524,3.53815,3.45381
43.0,0.97185,4.86361,3.43432,17.1533,0.65279,3.25941,4.28039,21.3967,51.4446,14.5963,0.136212,3.43158,3.53512,3.44333
44.0,0.76534,3.82719,3.11062,15.5346,0.65156,3.24556,4.27602,21.3767,46.5784,11.475,0.136172,3.31981,3.20275,3.20133
45.0,0.764034,3.82546,3.10491,15.5252,0.649373,3.24245,4.2712,21.3658,46.5565,11.462,0.13606,3.11084,3.19879,3.19749
46.0,0.763828,3.82022,3.10178,15.5108,0.643289,3.2211,4.26505,21.3431,46.5069,11.4535,0.136019,3.10742,3.19366,3.19427
47.0,0.76261,3.81339,3.1006,15.4892,0.641858,3.20991,4.26073,21.3258,46.4443,11.4489,0.135958,3.10244,3.19244,3.18527
48.0,0.761759,3.80911,3.09911,15.4725,0.51227,2.56223,3.85748,19.2916,46.4181,11.4377,0.135849,3.09984,3.19082,3.17601
49.0,0.760894,3.80637,3.09632,15.4697,0.511341,2.55323,3.85726,19.2669,46.4172,11.4294,0.135707,3.09845,3.18806,3.16596
50.0,0.760154,3.80466,3.09264,15.4613,0.510797,2.55129,3.8523,19.2451,46.3718,11.4128,0.13564,3.09596,3.18783,3.16243
51.0,0.75985,3.80183,3.09144,15.4534,0.508369,2.53816,3.84949,19.223,46.3328,11.404,0.135549,3.09399,3.1848,3.15464
52.0,0.758704,3.79321,3.08898,15.4365,0.504852,2.52938,3.84246,19.2103,46.312,11.3901,0.135406,3.09202,3.18107,3.14892
53.0,0.757678,3.78874,3.08633,15.4266,0.50272,2.5139,3.83694,19.1932,46.2362,11.3687,0.13531,3.09146,3.17901,3.12185
54.0,0.68461,3.4252,3.05485,15.267,0.499688,2.49395,3.83626,19.1623,45.761,10.2638,0.135275,3.08815,3.15255,3.11724
55.0,0.598033,2.9934,2.79244,13.9597,0.435251,2.17152,3.70678,18.5558,41.9209,8.97649,0.135139,2.79483,2.87976,2.91076
56.0,0.597292,2.98916,2.79211,13.9528,0.3997,2.00044,3.47104,17.3548,41.8786,8.94639,0.135067,2.79258,2.87591,2.90394
57.0,0.596741,2.98441,2.78811,13.9354,0.399343,1.99984,3.46523,17.3297,41.8447,8.94582,0.134947,2.78955,2.87277,2.89722
58.0,0.596025,2.98122,2.78686,13.9308,0.39874,1.99534,3.46241,17.2992,41.8358,8.9369,0.13491,2.78894,2.8708,2.89519
59.0,0.595852,2.9758,2.78521,13.9255,0.396936,1.98619,3.46054,17.2872,41.8121,8.93021,0.134905,2.78654,2.87052,2.88651
60.0,0.595369,2.97245,2.78308,13.9206,0.395894,1.98069,3.4548,17.2731,41.7728,8.92392,0.134852,2.78436,2.86723,2.88294
61.0,0.594603,2.97049,2.77958,13.9064,0.393021,1.96556,3.45298,17.2682,41.7526,8.92028,0.134846,2.78217,2.86603,2.8614
62.0,0.593913,2.96882,2.77865,13.891,0.391678,1.95839,3.45027,17.2554,41.7194,8.90763,0.134734,2.7799,2.86375,2.85447
63.0,0.593092,2.9674,2.77552,13.8764,0.313367,1.56507,3.12132,15.6074,41.6657,8.89947,0.13457,2.77748,2.86139,2.83241
64.0,0.592289,2.95813,2.77402,13.873,0.312382,1.56243,3.12075,15.5914,41.6387,8.88453,0.134562,2.77382,2.85655,2.82504
65.0,0.467723,2.33576,2.51555,12.5707,0.312086,1.55948,3.11861,15.5713,37.7552,7.0159,0.134446,2.69109,2.59165,2.66064
66.0,0.466784,2.33413,2.5118,12.5614,0.311198,1.55399,3.11322,15.5557,37.7399,7.01142,0.134389,2.51671,2.58847,2.65453
67.0,0.466337,2.3314,2.50994,12.5581,0.309935,1.55034,3.10927,15.554,37.6617,7.00088,0.134294,2.5114,2.58487,2.6509
68.0,0.466273,2.32894,2.50916,12.5517,0.308502,1.54178,3.10639,15.528,37.6513,6.99677,0.134272,2.51058,2.58307,2.64594
69.0,0.465774,2.32764,2.50742,12.5439,0.306541,1.53085,3.1035,15.5254,37.6221,6.98631,0.134196,2.50767,2.58049,2.63879
70.0,0.465363,2.32725,2.50459,12.5414,0.30421,1.51983,3.10152,15.4883,37.6013,6.98142,0.134159,2.50651,2.57874,2.63806
71.0,0.464941,2.32556,2.50168,12.5233,0.271354,1.35542,3.03807,15.2066,37.5616,6.97567,0.134064,2.50514,2.57841,2.62251
72.0,0.463938,2.32194,2.50022,12.5164,0.244634,1.22102,2.81187,14.0476,37.5414,6.9705,0.133976,2.50448,2.57667,2.61982
73.0,0.463157,2.32015,2.49907,12.5099,0.244288,1.2192,2.80686,14.0261,37.5131,6.96528,0.1339,2.50177,2.57388,2.61609
74.0,0.462844,2.31596,2.49744,12.5036,0.243432,1.21837,2.80518,14.0083,37.5084,6.95132,0.13381,2.5003,2.57228,2.60292
75.0,0.462402,2.31403,2.49673,12.492,0.242894,1.21776,2.80111,14.0038,37.46,6.94898,0.133754,2.49796,2.57134,2.59623
76.0,0.461248,2.31332,2.49364,12.4796,0.241473,1.21001,2.79937,13.9967,37.4495,6.93639,0.133666,2.4965,2.56828,2.56182
77.0,0.410693,2.05674,2.45206,12.2733,0.240996,1.20776,2.79443,13.9843,36.7657,6.16073,0.133638,2.49519,2.53001,2.55993
78.0,0.365322,1.82472,2.2618,11.3158,0.239156,1.19637,2.79239,13.9666,33.9143,5.46774,0.133571,2.2639,2.33023,2.43253
79.0,0.364623,1.82175,2.25931,11.3046,0.238327,1.19053,2.78898,13.9405,33.8952,5.4656,0.133437,2.25984,2.32747,2.42879
80.0,0.364125,1.82018,2.25733,11.2941,0.191628,0.9573,2.52436,12.6305,33.8851,5.46283,0.133398,2.25891,2.3261,2.42312
81.0,0.364013,1.81945,2.25599,11.2899,0.191216,0.956686,2.5227,12.6157,33.8418,5.45717,0.133391,2.257,2.32408,2.42062
82.0,0.363762,1.81745,2.2559,11.2811,0.190856,0.954268,2.52158,12.6067,33.8324,5.45315,0.133151,2.25587,2.32323,2.40934
83.0,0.363067,1.81623,2.25472,11.2697,0.190436,0.951329,2.51918,12.6015,33.8085,5.45133,0.133038,2.2553,2.32138,2.40485
84.0,0.362805,1.81531,2.25241,11.2636,0.189814,0.947412,2.51726,12.5915,33.7945,5.44552,0.132979,2.25148,2.32021,2.3902
85.0,0.362573,1.8129,2.25048,11.2563,0.188782,0.9442,2.51443,12.5865,33.7715,5.43821,0.132793,2.25018,2.3183,2.3859
86.0,0.361782,1.8114,2.24935,11.2473,0.188121,0.940134,2.51335,12.5645,33.7367,5.4368,0.132728,2.24919,2.31761,2.36372
87.0,0.361531,1.80961,2.24829,11.2404,0.18677,0.93373,2.51116,12.5512,33.733,5.42867,0.132673,2.24799,2.31497,2.36151
88.0,0.361378,1.80746,2.24705,11.2375,0.185114,0.926808,2.50856,12.5379,33.6839,5.42314,0.132544,2.24739,2.31392,2.33511
89.0,0.360781,1.80348,2.24646,11.2272,0.159345,0.796911,2.41173,12.0379,33.6716,5.41121,0.132497,2.24549,2.31242,2.33202
90.0,0.28492,1.42582,2.03484,10.179,0.150319,0.750068,2.2691,11.3696,30.5104,4.27884,0.132406,2.18745,2.09719,2.23038
91.0,0.284656,1.42552,2.03342,10.1685,0.149689,0.747842,2.26774,11.3455,30.4966,4.27404,0.132375,2.03839,2.09464,2.22644
92.0,0.284461,1.42457,2.03241,10.1609,0.149333,0.747123,2.26635,11.3418,30.4817,4.26982,0.132322,2.03337,2.09281,2.22082
93.0,0.284223,1.42332,2.0303,10.1543,0.148737,0.743235,2.26552,11.333,30.4511,4.26925,0.132281,2.03167,2.0911,2.21897
94.0,0.284108,1.42195,2.02959,10.1513,0.148458,0.741928,2.26451,11.3171,30.4342,4.26743,0.132244,2.03078,2.09044,2.21372
95.0,0.283785,1.4196,2.02833,10.1431,0.147244,0.736854,2.26012,11.3108,30.4286,4.26473,0.132127,2.03051,2.08791,2.20949
96.0,0.283626,1.41927,2.02701,10.1426,0.147123,0.735518,2.25914,11.3044,30.398,4.26152,0.132024,2.02877,2.08659,2.19478
97.0,0.28352,1.41794,2.02635,10.1367,0.145679,0.727958,2.25666,11.2918,30.3911,4.25368,0.132013,2.02839,2.08551,2.19132
98.0,0.283058,1.41725,2.02417,10.125,0.14512,0.725649,2.25399,11.281,30.3748,4.24869,0.13195,2.0252,2.08497,2.1869
99.0,0.282954,1.41458,2.02253,10.1149,0.117312,0.586038,2.04791,10.2253,30.3622,4.24246,0.131931,2.02465,2.0845,2.17974
100.0,0.282696,1.41316,2.0217,10.1141,0.117183,0.58526,2.04388,10.2112,30.3401,4.23853,0.131816,2.0239,2.0841,2.1742
101.0,0.282358,1.41087,2.02134,10.096,0.116771,0.58378,2.04153,10.2061,30.3322,4.23618,0.131776,2.02325,2.08061,2.15272
102.0,0.281858,1.41015,2.01903,10.0861,0.116417,0.581897,2.04094,10.1898,30.2939,4.23163,0.131727,2.0202,2.07892,2.14927
103.0,0.281538,1.40905,2.01832,10.0849,0.116145,0.579946,2.03782,10.1884,30.246,4.22855,0.131694,2.01907,2.07843,2.12619
104.0,0.247139,1.23503,1.97643,9.8739,0.115615,0.577934,2.03659,10.1797,29.6518,3.70269,0.131623,2.01854,2.03708,2.12178
105.0,0.222786,1.11279,1.83173,9.15885,0.114791,0.574026,2.03283,10.1759,27.4553,3.34484,0.131549,1.83135,1.88594,2.04207
106.0,0.222237,1.11116,1.82846,9.14115,0.114541,0.573225,2.03176,10.1647,27.4169,3.33619,0.131535,1.82981,1.88488,2.0409
107.0,0.222146,1.11042,1.82683,9.1372,0.113503,0.568296,2.03131,10.1594,27.4037,3.33404,0.131458,1.82801,1.88192,2.03516
108.0,0.221979,1.10971,1.82615,9.13061,0.112006,0.559773,2.02549,10.141,27.3977,3.33039,0.131374,1.82793,1.88093,2.03021
109.0,0.221803,1.10926,1.82532,9.12884,0.0988216,0.494501,1.97077,9.87661,27.3761,3.32764,0.131343,1.8253,1.88048,2.02434
110.0,0.221666,1.10877,1.82441,9.12524,0.0918135,0.458691,1.84016,9.19679,27.3661,3.32638,0.131246,1.82503,1.87975,2.02059
111.0,0.221555,1.10784,1.82258,9.11719,0.0916095,0.457386,1.83817,9.18666,27.3516,3.32362,0.131138,1.82441,1.87857,2.00806
112.0,0.221212,1.10743,1.82135,9.11397,0.0912753,0.456542,1.83695,9.16982,27.3323,3.32314,0.131068,1.82181,1.87649,2.00616
113.0,0.221079,1.10619,1.81987,9.10747,0.0911806,0.454976,1.83287,9.16474,27.3121,3.32149,0.130961,1.82094,1.87481,1.98831
114.0,0.220843,1.10399,1.81888,9.10648,0.0905211,0.453401,1.83241,9.16308,27.2899,3.31366,0.130855,1.81946,1.87349,1.98711
115.0,0.220747,1.10341,1.81837,9.09939,0.0903201,0.452474,1.83134,9.15442,27.2802,3.31099,0.130781,1.81881,1.87275,1.96785
116.0,0.220337,1.10121,1.81677,9.0968,0.0899245,0.449128,1.82922,9.15339,27.2687,3.3063,0.130591,1.81772,1.87103,1.9641
117.0,0.220183,1.1005,1.81599,9.09288,0.0896871,0.448112,1.82809,9.15117,27.2287,3.30356,0.130471,1.81505,1.87039,1.93552
118.0,0.219834,1.09917,1.81379,9.08001,0.0885326,0.442718,1.82715,9.12964,27.221,3.29998,0.130408,1.81339,1.86816,1.93327
119.0,0.174211,0.869945,1.64651,8.23695,0.0872074,0.434969,1.82407,9.11871,24.6915,2.60809,0.130381,1.77979,1.69689,1.87899
120.0,0.173801,0.869038,1.64474,8.23093,0.0720587,0.359328,1.65308,8.26912,24.6776,2.60399,0.130263,1.64734,1.69523,1.87435
121.0,0.173721,0.867873,1.64391,8.22878,0.071639,0.358546,1.6512,8.26734,24.6531,2.60379,0.130155,1.64515,1.69255,1.87228
122.0,0.173523,0.867107,1.64236,8.21446,0.0713482,0.357472,1.65063,8.26251,24.6404,2.60108,0.13009,1.64461,1.69152,1.87073
123.0,0.173431,0.866669,1.64195,8.20957,0.0711739,0.35566,1.64958,8.25197,24.6323,2.59957,0.130005,1.64318,1.69076,1.86769
124.0,0.173424,0.866435,1.64076,8.2033,0.0708585,0.354857,1.64719,8.25016,24.6281,2.59797,0.129989,1.64147,1.68966,1.86304
125.0,0.173309,0.865772,1.64016,8.19696,0.0706444,0.353534,1.64648,8.24187,24.605,2.5967,0.129941,1.64097,1.68904,1.85495
126.0,0.172979,0.864638,1.63934,8.19634,0.0703908,0.352078,1.64541,8.24048,24.5892,2.59554,0.129879,1.6401,1.68799,1.84785
127.0,0.172742,0.864451,1.63788,8.19433,0.070027,0.351354,1.64319,8.23614,24.5764,2.59352,0.129728,1.63961,1.68748,1.83916
128.0,0.172669,0.863954,1.637,8.18509,0.0697515,0.348214,1.64277,8.22404,24.5638,2.593,0.129669,1.63843,1.68682,1.8385
129.0,0.172617,0.86302,1.6364,8.18115,0.0687117,0.344071,1.64013,8.21486,24.5623,2.58906,0.129626,1.63783,1.68557,1.83264
130.0,0.172446,0.862343,1.63581,8.17909,0.0662704,0.332716,1.6373,8.19638,24.5351,2.58843,0.129557,1.63733,1.68489,1.81623
131.0,0.17207,0.861826,1.63436,8.17525,0.0586514,0.293429,1.56846,7.83763,24.5087,2.58565,0.129534,1.63643,1.68383,1.81499
132.0,0.171935,0.859496,1.63369,8.16879,0.0565106,0.281917,1.4894,7.44873,24.5014,2.57985,0.129419,1.63465,1.68184,1.79179
133.0,0.171766,0.858955,1.63261,8.1667,0.0560247,0.280302,1.48789,7.43062,24.4825,2.57628,0.129357,1.63352,1.68088,1.78989
134.0,0.171416,0.857626,1.62991,8.16185,0.0558556,0.280044,1.48739,7.42757,24.4524,2.57415,0.129299,1.63274,1.67953,1.76736
135.0,0.148845,0.743266,1.59025,7.94837,0.0555647,0.277838,1.48404,7.42026,23.7936,2.22854,0.129245,1.63069,1.64338,1.76598
136.0,0.135769,0.679617,1.47982,7.40082,0.0555258,0.277371,1.48366,7.41618,22.2395,2.03836,0.129194,1.48419,1.52778,1.72803
137.0,0.135636,0.679029,1.47915,7.39867,0.0552721,0.275959,1.48232,7.41076,22.2185,2.03435,0.129168,1.48055,1.52566,1.72441
138.0,0.135499,0.678176,1.47799,7.39545,0.0550923,0.27587,1.48157,7.40537,22.1966,2.0322,0.129126,1.4804,1.52513,1.72041
139.0,0.135385,0.677776,1.47757,7.39136,0.0547986,0.273465,1.47912,7.4047,22.1782,2.03201,0.129066,1.47975,1.52323,1.71974
140.0,0.135345,0.677076,1.47655,7.3871,0.054443,0.272188,1.4787,7.39589,22.1674,2.03084,0.129038,1.47765,1.52142,1.71125
141.0,0.135296,0.67618,1.4763,7.38149,0.0530907,0.265832,1.4763,7.3785,22.1495,2.03005,0.12895,1.47692,1.52093,1.70908
142.0,0.135195,0.67539,1.47554,7.37416,0.0507335,0.25392,1.47551,7.37081,22.1428,2.02812,0.128884,1.47616,1.51953,1.69751
143.0,0.134901,0.674865,1.47441,7.37253,0.0441536,0.220189,1.33783,6.69131,22.1308,2.02742,0.128783,1.47552,1.51795,1.69425
144.0,0.134828,0.674733,1.47393,7.36724,0.0440399,0.219928,1.33642,6.68621,22.1026,2.02322,0.128774,1.47376,1.51765,1.68405
145.0,0.134698,0.674298,1.47278,7.36398,0.0437887,0.218976,1.33502,6.68005,22.0941,2.02126,0.128655,1.47354,1.51735,1.68073
146.0,0.134541,0.673291,1.47233,7.36213,0.0435699,0.218022,1.33359,6.67201,22.0808,2.0206,0.128596,1.47304,1.51676,1.66272
147.0,0.134525,0.672374,1.47157,7.35887,0.043457,0.21704,1.33339,6.66859,22.0696,2.01895,0.128496,1.4712,1.51549,1.65988
148.0,0.134461,0.671963,1.46928,7.3479,0.043331,0.216712,1.3325,6.66217,22.067,2.01751,0.128444,1.47056,1.51437,1.64266
149.0,0.134368,0.671649,1.46823,7.34486,0.043159,0.215502,1.33236,6.66094,22.0579,2.01692,0.128381,1.46965,1.514,1.63863
150.0,0.134128,0.67121,1.46778,7.33968,0.0429782,0.214943,1.33104,6.65845,22.0337,2.01294,0.128342,1.4683,1.51218,1.6147
151.0,0.133914,0.669811,1.4668,7.33231,0.0427756,0.213781,1.32951,6.65051,22.0166,2.00826,0.12822,1.46647,1.5096,1.61268
152.0,0.106051,0.530478,1.33228,6.66339,0.0421787,0.210587,1.32879,6.64771,19.9997,1.59016,0.128166,1.44895,1.37377,1.59593
153.0,0.105974,0.529639,1.33134,6.65734,0.0407142,0.203362,1.32731,6.64143,19.9671,1.58975,0.12808,1.33444,1.37331,1.59185
154.0,0.105963,0.529343,1.33106,6.65472,0.0377758,0.188957,1.32615,6.62815,19.9589,1.58869,0.128054,1.33355,1.37159,1.59082
155.0,0.105901,0.529154,1.3296,6.65191,0.0364419,0.182161,1.28027,6.39056,19.9503,1.58619,0.127911,1.33258,1.37005,1.58735
156.0,0.105699,0.528941,1.32933,6.64466,0.0345509,0.172532,1.20458,6.01599,19.9396,1.58513,0.127844,1.33087,1.36928,1.58383
157.0,0.105633,0.528502,1.32819,6.6418,0.0343952,0.172114,1.20253,6.00974,19.929,1.58475,0.127785,1.33024,1.36856,1.58079
158.0,0.105581,0.528033,1.32792,6.63713,0.0341866,0.171155,1.20144,6.00653,19.9216,1.58396,0.127747,1.32983,1.36784,1.57381
159.0,0.105488,0.527274,1.32777,6.63471,0.0340948,0.170566,1.20096,6.00317,19.9118,1.58233,0.127678,1.32883,1.36696,1.57057
160.0,0.105448,0.527101,1.32661,6.6307,0.0339262,0.169485,1.20006,6.00001,19.8979,1.58162,0.127602,1.32758,1.36666,1.56244
161.0,0.10542,0.526917,1.32583,6.62678,0.0338385,0.169227,1.19935,5.99925,19.8888,1.58059,0.12745,1.32738,1.36621,1.55829
162.0,0.105309,0.526326,1.32488,6.62343,0.0336472,0.168238,1.19842,5.99539,19.877,1.57931,0.127415,1.32684,1.36469,1.55122
163.0,0.105229,0.526199,1.32379,6.62034,0.033579,0.168123,1.19778,5.99166,19.8736,1.578,0.127323,1.3261,1.36389,1.54376
164.0,0.105097,0.525788,1.32316,6.61964,0.0333128,0.166233,1.19622,5.98584,19.8625,1.57723,0.127242,1.32457,1.36318,1.54252
165.0,0.104966,0.525198,1.32178,6.61445,0.0326906,0.163654,1.19553,5.97968,19.8389,1.57657,0.127166,1.32434,1.36254,1.52426
166.0,0.104849,0.524533,1.32136,6.61,0.0309038,0.154475,1.19424,5.9719,19.8349,1.57416,0.127022,1.32253,1.36092,1.5231
167.0,0.10479,0.524272,1.32088,6.60823,0.0281387,0.140678,1.19378,5.96553,19.822,1.57065,0.126868,1.32173,1.36074,1.50107
168.0,0.104496,0.523104,1.31998,6.60341,0.0271028,0.135668,1.08354,5.41354,19.8041,1.56867,0.126843,1.32147,1.35907,1.49916
169.0,0.104413,0.522181,1.31853,6.59747,0.0269706,0.134814,1.08252,5.40718,19.7893,1.56763,0.12675,1.32039,1.35837,1.47543
170.0,0.0896217,0.447463,1.28077,6.39003,0.0268133,0.134214,1.08128,5.4047,19.2017,1.3418,0.126728,1.31847,1.32153,1.47423
171.0,0.0828225,0.414127,1.19958,5.99121,0.0267271,0.133485,1.08067,5.40156,17.9838,1.24129,0.126626,1.19958,1.23472,1.46727
172.0,0.0827836,0.41353,1.19751,5.98927,0.0265958,0.132823,1.08018,5.40026,17.9706,1.24028,0.126592,1.19905,1.23389,1.4662
173.0,0.0826855,0.413425,1.19653,5.98276,0.0264357,0.132409,1.07924,5.39851,17.9459,1.23891,0.126513,1.19851,1.2324,1.46214
174.0,0.0826393,0.413075,1.19618,5.98002,0.0263634,0.131728,1.07804,5.39301,17.9401,1.23836,0.126475,1.19639,1.23208,1.46001
175.0,0.0825424,0.412863,1.19568,5.97571,0.0262785,0.131327,1.07777,5.38766,17.9327,1.23792,0.126428,1.19609,1.2314,1.45573
176.0,0.0825026,0.412711,1.19434,5.97411,0.0261939,0.13064,1.07726,5.38342,17.9264,1.2367,0.126301,1.19559,1.23075,1.45389
177.0,0.0824485,0.412347,1.19381,5.97245,0.0258386,0.128984,1.07494,5.37989,17.9153,1.23615,0.126269,1.19383,1.22952,1.44413
178.0,0.0823597,0.411967,1.1923,5.96805,0.0249658,0.124687,1.07489,5.378,17.9024,1.23546,0.126199,1.19359,1.22916,1.44305
179.0,0.0822738,0.411783,1.1921,5.96651,0.0232351,0.116069,1.07439,5.37183,17.8977,1.23457,0.12609,1.19344,1.22833,1.43425
180.0,0.0822479,0.411461,1.19179,5.96345,0.0217758,0.108959,1.07372,5.36313,17.8912,1.23319,0.12603,1.19288,1.22793,1.43249
181.0,0.0821968,0.410969,1.19144,5.95898,0.0213365,0.106694,1.02158,5.09538,17.8796,1.233,0.126016,1.19205,1.22754,1.41695
182.0,0.0821088,0.410633,1.19128,5.95452,0.0210839,0.10549,0.975227,4.86712,17.8749,1.2325,0.125932,1.19148,1.2269,1.41446
183.0,0.0820296,0.410174,1.1907,5.95144,0.0210242,0.105317,0.973313,4.86418,17.8703,1.23119,0.125826,1.19091,1.22607,1.39914
184.0,0.0819557,0.409867,1.18932,5.94811,0.0208728,0.104228,0.972068,4.86294,17.8628,1.22882,0.125811,1.19068,1.22559,1.39359
185.0,0.0817861,0.409164,1.18846,5.94551,0.0208108,0.104098,0.971398,4.85818,17.8558,1.22782,0.125762,1.1896,1.22505,1.37636
186.0,0.0815958,0.408388,1.18779,5.94105,0.0206788,0.103349,0.971311,4.85352,17.8384,1.22611,0.125679,1.18854,1.22443,1.37327
187.0,0.081504,0.408206,1.18704,5.93738,0.0206487,0.103206,0.970582,4.85104,17.8262,1.22461,0.125581,1.18733,1.22343,1.35869
188.0,0.0814791,0.407259,1.1866,5.93252,0.0205144,0.102556,0.969018,4.84891,17.8035,1.22029,0.125483,1.18682,1.22192,1.35752
189.0,0.064636,0.323093,1.07725,5.39221,0.0204944,0.102412,0.968283,4.84322,16.1744,0.96964,0.125459,1.17166,1.11022,1.35458
190.0,0.0645953,0.322974,1.07645,5.38625,0.0204359,0.101933,0.96763,4.84243,16.1725,0.969081,0.125422,1.07847,1.10957,1.35309
191.0,0.0645708,0.322794,1.07631,5.38352,0.019977,0.0998664,0.967127,4.83859,16.1658,0.968434,0.125349,1.07745,1.10913,1.35135
192.0,0.0645033,0.322504,1.07603,5.37987,0.0190471,0.09506,0.966666,4.83651,16.1506,0.967855,0.125265,1.07738,1.1084,1.34896
193.0,0.0644637,0.322364,1.07534,5.37818,0.0172408,0.0859844,0.966119,4.83611,16.144,0.966733,0.125245,1.07631,1.10782,1.34785
194.0,0.0643994,0.322158,1.07486,5.37686,0.016686,0.0834019,0.964168,4.82744,16.14,0.96574,0.125132,1.07576,1.10727,1.34704
195.0,0.0643836,0.321951,1.07428,5.37234,0.0165632,0.0828856,0.877167,4.39034,16.1271,0.965145,0.125093,1.0756,1.10715,1.34304
196.0,0.0643819,0.321828,1.07406,5.37018,0.0164809,0.0822977,0.875845,4.38098,16.1244,0.96416,0.125029,1.07448,1.10592,1.33833
197.0,0.0643373,0.321426,1.07327,5.36973,0.0163572,0.0818986,0.87457,4.3772,16.1074,0.964091,0.124968,1.07424,1.10505,1.33153
198.0,0.0642932,0.321299,1.07265,5.36735,0.0162685,0.0812938,0.874371,4.37002,16.093,0.963709,0.124895,1.07329,1.10485,1.32907
199.0,0.0642114,0.321087,1.07235,5.36666,0.0161711,0.0807595,0.873842,4.36807,16.0828,0.962319,0.124816,1.07301,1.10422,1.32277
200.0,0.0641682,0.320962,1.0716,5.35772,0.0161083,0.0805635,0.872416,4.36481,16.0733,0.962248,0.124794,1.07246,1.1037,1.31769
201.0,0.0641009,0.320785,1.07151,5.35524,0.0160683,0.080217,0.872044,4.3622,16.066,0.961378,0.124706,1.07184,1.10295,1.31608
202.0,0.0640898,0.320304,1.07073,5.35244,0.0160029,0.0798788,0.871548,4.35977,16.0607,0.960596,0.12465,1.0714,1.10261,1.30232
203.0,0.0640086,0.319864,1.07021,5.35072,0.015812,0.0791093,0.871013,4.35743,16.051,0.960085,0.124582,1.07071,1.10201,1.2999
204.0,0.0639492,0.319566,1.06939,5.34745,0.0153151,0.0765594,0.870673,4.35445,16.0458,0.959071,0.124513,1.0698,1.10189,1.28352
205.0,0.063809,0.31881,1.06877,5.34593,0.0148946,0.0744594,0.86954,4.3513,16.0356,0.955948,0.124492,1.06955,1.10067,1.27967
206.0,0.0636994,0.318119,1.06808,5.34094,0.0142186,0.0711993,0.869117,4.34589,16.0297,0.955713,0.124317,1.06894,1.09996,1.26209
207.0,0.0632921,0.316512,1.06701,5.33618,0.0136115,0.0680368,0.868722,4.34029,16.0133,0.949676,0.124247,1.06829,1.09972,1.26117
208.0,0.063257,0.316271,1.06585,5.32816,0.0130426,0.0652981,0.867672,4.33873,15.9984,0.948083,0.124128,1.06736,1.09857,1.25556
209.0,0.053657,0.268459,1.03272,5.15922,0.0130161,0.0651253,0.832993,4.15857,15.4812,0.804795,0.124023,1.06701,1.06672,1.25243
210.0,0.0505392,0.252671,0.970143,4.85199,0.0128815,0.0643351,0.788443,3.9388,14.5417,0.75777,0.123929,0.970772,1.00012,1.25026
211.0,0.0504552,0.25221,0.968903,4.84791,0.0128182,0.0641764,0.787753,3.93413,14.5352,0.757129,0.123808,0.970383,0.999503,1.24937
212.0,0.0504347,0.251985,0.968021,4.84404,0.0126806,0.0635217,0.787216,3.93258,14.524,0.756517,0.123743,0.96892,0.997903,1.24454
213.0,0.0504068,0.251892,0.967703,4.84008,0.0126776,0.0634378,0.786425,3.92955,14.5213,0.755529,0.12364,0.968324,0.997186,1.24306
214.0,0.0503682,0.251637,0.967535,4.8356,0.0125997,0.063014,0.785811,3.92759,14.5138,0.755276,0.123535,0.9674,0.997022,1.23847
215.0,0.0503219,0.251395,0.966962,4.8344,0.0125975,0.0629826,0.785247,3.9255,14.5064,0.754511,0.123458,0.966969,0.995848,1.23789
216.0,0.0502933,0.251359,0.966628,4.83173,0.0125934,0.0628601,0.784858,3.92439,14.4985,0.754283,0.123371,0.966484,0.995067,1.23538
217.0,0.0502746,0.251173,0.965739,4.83003,0.0124531,0.0623225,0.784259,3.92406,14.4901,0.753702,0.123265,0.965699,0.994083,1.23407
218.0,0.0502135,0.25107,0.965587,4.82829,0.0122468,0.0612202,0.78355,3.92191,14.4864,0.753408,0.123231,0.965398,0.99368,1.22654
219.0,0.0501828,0.250965,0.964335,4.82604,0.0116158,0.0581428,0.782824,3.9174,14.4737,0.75296,0.12312,0.964453,0.993278,1.22359
220.0,0.0501528,0.250856,0.9641,4.82298,0.0105893,0.0529938,0.7823,3.91463,14.472,0.7527,0.123089,0.964299,0.992243,1.21298
221.0,0.0500832,0.250451,0.963755,4.82225,0.0105595,0.0528482,0.782158,3.90865,14.4662,0.752109,0.123013,0.963784,0.992031,1.20868
222.0,0.0500519,0.250303,0.963455,4.81816,0.0102882,0.0513634,0.781658,3.90518,14.4587,0.751216,0.122962,0.963329,0.991919,1.19735
223.0,0.0499797,0.25023,0.962944,4.81704,0.0101905,0.0509551,0.780004,3.90428,14.4456,0.750852,0.122924,0.96302,0.99163,1.19474
224.0,0.0498758,0.249608,0.962615,4.81569,0.0101172,0.0506516,0.709248,3.54408,14.443,0.749563,0.122821,0.962558,0.990825,1.1798
225.0,0.0498675,0.249085,0.962037,4.81248,0.0100561,0.050221,0.708411,3.54069,14.4399,0.748331,0.122764,0.961695,0.99056,1.17844
226.0,0.0495001,0.247521,0.961486,4.80887,0.0099835,0.0499863,0.707872,3.53932,14.4344,0.74313,0.122736,0.961389,0.990041,1.16324
227.0,0.04944,0.247385,0.961086,4.80619,0.00990545,0.0495127,0.707572,3.53542,14.4236,0.741164,0.122692,0.9608,0.98969,1.16295
228.0,0.0492456,0.246343,0.960342,4.79917,0.00986729,0.0493316,0.706682,3.53391,14.4175,0.738495,0.122674,0.959971,0.988312,1.1623
229.0,0.04887,0.244526,0.959807,4.79894,0.00984679,0.0491037,0.706452,3.53266,14.4012,0.732883,0.122608,0.958359,0.987632,1.15986
230.0,0.0394417,0.197205,0.872835,4.35943,0.00979469,0.0488503,0.706219,3.5314,13.0899,0.591605,0.122558,0.952099,0.899005,1.1585
231.0,0.0393926,0.196994,0.871935,4.35693,0.00967533,0.0484041,0.705419,3.52999,13.0775,0.590542,0.122464,0.873017,0.898616,1.15839
232.0,0.0393564,0.196861,0.871533,4.35596,0.00937451,0.046875,0.70502,3.52818,13.0651,0.590295,0.122432,0.872858,0.897498,1.1562
233.0,0.039349,0.196718,0.870653,4.35499,0.00908681,0.0455713,0.704808,3.52337,13.0588,0.589691,0.122395,0.871553,0.897319,1.15374
234.0,0.039323,0.196526,0.870394,4.35172,0.00871025,0.0435252,0.704636,3.52206,13.0539,0.589677,0.12236,0.870921,0.896841,1.14894
235.0,0.0392724,0.196432,0.870131,4.35039,0.00819515,0.0409656,0.704153,3.51985,13.0447,0.589405,0.122334,0.87063,0.895533,1.14812
236.0,0.0392642,0.196381,0.869342,4.34763,0.00811828,0.0405067,0.703717,3.51376,13.0386,0.588901,0.12221,0.870124,0.895141,1.14133
237.0,0.0392463,0.19616,0.869099,4.34398,0.0079661,0.0399323,0.702598,3.51106,13.0256,0.588413,0.122171,0.86975,0.895086,1.1405
238.0,0.0392305,0.196122,0.86876,4.34283,0.00796141,0.0397135,0.70177,3.51006,13.0242,0.588294,0.122014,0.869397,0.894796,1.13679
239.0,0.0391841,0.195956,0.868189,4.34049,0.00786418,0.039258,0.66443,3.32698,13.0164,0.587755,0.121999,0.8688,0.894368,1.13528
240.0,0.0391566,0.195753,0.867554,4.33695,0.0078209,0.0390989,0.637908,3.18747,13.011,0.587452,0.121978,0.868659,0.894161,1.13169
241.0,0.039129,0.195751,0.867067,4.33606,0.0077551,0.0387182,0.637305,3.18636,13.0086,0.586826,0.121917,0.867905,0.893219,1.13072
242.0,0.0391165,0.195521,0.866473,4.33393,0.00773419,0.0386507,0.636809,3.1816,13.001,0.586692,0.121864,0.867423,0.892791,1.12968
243.0,0.0390379,0.195414,0.866259,4.33282,0.00772447,0.0386288,0.636433,3.181,12.9929,0.586247,0.12183,0.866967,0.892765,1.11729
244.0,0.0389546,0.195058,0.866074,4.33122,0.00768697,0.0383291,0.636131,3.18012,12.9896,0.585016,0.121781,0.866722,0.892056,1.11669
245.0,0.0389287,0.194937,0.865708,4.32938,0.00761867,0.0381885,0.63544,3.17673,12.9828,0.584137,0.121742,0.866443,0.890921,1.10287
246.0,0.0387941,0.193723,0.865037,4.32867,0.007487,0.0374795,0.634814,3.17467,12.9802,0.580564,0.121627,0.865863,0.890551,1.09884
247.0,0.0387237,0.193424,0.864952,4.32678,0.00747254,0.0374048,0.634636,3.17366,12.9736,0.580179,0.121563,0.865267,0.890369,1.08553
248.0,0.0383221,0.191622,0.864013,4.32336,0.0071368,0.0356561,0.634123,3.17252,12.9674,0.574022,0.121536,0.864397,0.890098,1.08402
249.0,0.0382614,0.19114,0.863395,4.31887,0.00649777,0.0325211,0.633852,3.17023,12.9587,0.572371,0.121485,0.863705,0.889679,1.07682
250.0,0.0375392,0.187798,0.862905,4.31801,0.0064679,0.032314,0.633171,3.1675,12.9496,0.563293,0.121425,0.863586,0.888954,1.076
251.0,0.0374828,0.187494,0.862341,4.31438,0.00634267,0.0316765,0.632929,3.16554,12.9428,0.562299,0.121318,0.86335,0.888083,1.07501
252.0,0.0321158,0.160772,0.83096,4.15956,0.00629995,0.0314005,0.632295,3.16273,12.4644,0.482324,0.121246,0.861658,0.861712,1.07202
253.0,0.0307585,0.153969,0.784501,3.92355,0.00622556,0.0310863,0.631798,3.16232,11.7753,0.461573,0.121129,0.785149,0.808387,1.07034
254.0,0.0307414,0.153868,0.783995,3.91878,0.00618058,0.0308668,0.631123,3.15733,11.7692,0.461073,0.121002,0.783996,0.808001,1.06814
255.0,0.0306863,0.153701,0.782951,3.91783,0.00612664,0.0306234,0.573998,2.8664,11.7603,0.460927,0.120944,0.783505,0.807315,1.06609


==> anc/rescaled_eigenvalues.dat <==
l,Run1,Run2,Run3,Run4,Run5,Run6,Run7,Run8,Run9,Run10,Run11,Run12,Run13,Run14
-1.0,0.09409756838261421,0.0940779894571007,0.018533046720288004,0.018530245787420404,0.1287574344334292,0.1287416349399933,0.02603212133903254,0.026032485398506486,0.01853066582936969,0.09409299486371628,0.016428920980934486,0.018462534027125055,0.01799762118749437,0.012418275004135544
0.0,0.03572688450989096,0.03574971607725501,0.00926031695887627,0.009260886119972995,0.06116163535518401,0.06117238489176172,0.017002988909763553,0.017003870978686587,0.009259257027867809,0.03574430855760313,0.0005504902014551661,0.00951741162179801,0.00927334861230599,0.006161011094630824
1.0,0.034989042446334766,0.034959140426417755,0.009002114678037031,0.008997179920047577,0.05799949931348026,0.05803341306988364,0.016989708233704392,0.01698800901980854,0.008980643476377302,0.03490667763200182,0.0005502619472127428,0.008953933733754502,0.008985466936711864,0.005973168578530298
2.0,0.03492063155789573,0.03489979939693603,0.00897800850112854,0.008981234662604675,0.0479627152125819,0.04799335001420278,0.015299090583219762,0.015302495921563864,0.008972351406392466,0.034866046916136866,0.000549411896930615,0.008929612997293874,0.008973363150250581,0.005962422095761954
3.0,0.027330532828161926,0.027331712488582148,0.008094986055961496,0.008086857461197408,0.03767265460423953,0.037629654279030644,0.014193070916273977,0.014167732872814113,0.008079021830716078,0.027310222849082577,0.0005491088697467083,0.00804949473139795,0.008091804036320415,0.00536519611196802
4.0,0.027284393768141936,0.027251953040354014,0.008072695927468196,0.008073971902140585,0.03754478501371993,0.03759606618197849,0.013766103386895288,0.013756736858504499,0.008066102785679702,0.027271591760071705,0.000548778294636992,0.008039793693879523,0.008073479241847594,0.005355675178437028
5.0,0.021382103972583368,0.021410753897477076,0.007381739260239231,0.007385813396835733,0.03731733500628704,0.03736360119448593,0.013751209170754172,0.013736108865033984,0.007375771375302096,0.021403580393623348,0.0005481486277613418,0.007676357889836685,0.007390424641807922,0.004900129356136694
6.0,0.021360789386073442,0.02136136684713422,0.007290165640837628,0.0072907388664975635,0.029389862412409314,0.02938466035001695,0.01236862873376141,0.012391814055893614,0.007284235214739486,0.021383754306091338,0.0005476724421866314,0.007256314115906627,0.0072871679884435984,0.004833557855046522
7.0,0.021334752406145147,0.021345925417957254,0.007277154773424686,0.007278400570566707,0.029300385271783993,0.02929172486343655,0.012354293050725586,0.012367338482413559,0.007273098964749851,0.02135380244853225,0.0005470427753109811,0.007239600578726093,0.007275450750052935,0.004828080400291826
8.0,0.02130258907799843,0.02132091285499291,0.0072602132806747575,0.007259768748687249,0.022976997225051674,0.023002921910107117,0.011127754351504595,0.011140705152274673,0.007266000952842831,0.021336018533106543,0.0005469365190257151,0.007238535075243865,0.007267876823794227,0.0048170004347378075
9.0,0.020772596140977664,0.020756598806889227,0.007253633214841635,0.007257803576553101,0.022972008732384492,0.02297261686013525,0.011124105268550023,0.01113194259909165,0.007251224484129851,0.020758041281771018,0.0005461336937592612,0.007228573856642567,0.007265968242695542,0.004814616032820238
10.0,0.01675103143234734,0.016734042698730876,0.006547575980653482,0.006543674948361526,0.02284439172377209,0.022828036517561115,0.011105462674680057,0.011126109171335247,0.006540627254709305,0.01672364519526807,0.000545649637348605,0.006530086765740439,0.00655736523111334,0.004351766937513645
11.0,0.016708083178691113,0.0167091577508837,0.006539640097852854,0.006535640130648488,0.020742278801106632,0.020777268531756293,0.010953429963419605,0.010975110273283342,0.006536000279657766,0.016710200895568256,0.0005454804143757741,0.0065234707324903244,0.0065480880774184645,0.004347314942324897
12.0,0.01667930210528998,0.01670201130432246,0.006534129759168405,0.00653248092987587,0.01803889464835345,0.018004103917247,0.010029343146637566,0.010032006355202462,0.006533977014581466,0.01668701373311129,0.0005452088705356499,0.0065097430829751035,0.006537808314665418,0.004339186299424093
13.0,0.016668772444289572,0.016650454796987794,0.006514837354428948,0.00651767994987817,0.0179575001287585,0.017939453143973678,0.01001611211796554,0.01002587505028403,0.006530403132418002,0.016664294568428686,0.0005450317767268733,0.006502755362463746,0.006537011059269765,0.0043313994763786055
14.0,0.013094048258840396,0.01308756834085782,0.005904209732852733,0.0059075064400233865,0.0179257379539282,0.017927836208151127,0.010002856265599946,0.010007034319785692,0.005901864227567396,0.013079984705104141,0.0005444690119567609,0.006216531392156334,0.005917422820574989,0.003946535330501878
15.0,0.013074456707766902,0.013074041138438328,0.00588999231272559,0.005887531335925649,0.0141026582065609,0.01409096433962916,0.009050160141980177,0.009053330939355944,0.005895645175078769,0.013063392056740442,0.0005442643702221747,0.005875582667418663,0.005897733028227791,0.003932195570717895
16.0,0.013062459275839157,0.013054388410394918,0.005887293117478355,0.005884770144699188,0.014034145364233115,0.014055482176953762,0.009034173683322044,0.009030046874524003,0.005890180700958762,0.013059477893536698,0.0005440990826673164,0.005873402102152707,0.00589055772966691,0.003929202562716471
17.0,0.01305027039552959,0.013043923970787385,0.005884680993045546,0.005881635819523204,0.014004719572044405,0.013995755974300866,0.009015704855307059,0.009020911974888446,0.005882170561353409,0.013044714691018226,0.0005440085680539417,0.005863552389729783,0.005885967471328299,0.003922107716451256
18.0,0.013026020267165005,0.013029120617196244,0.005879593569745457,0.005875466671557776,0.013919410032887873,0.013902062861471165,0.009012452951449581,0.00900877348053576,0.005871059187573728,0.013010933760759824,0.000543811797155301,0.005853132756839621,0.0058809906649190695,0.003910077324958067
19.0,0.013007705038637013,0.013013168727550619,0.005871981092826987,0.005869048767625999,0.01314259437729669,0.013151002706334961,0.00899592037153294,0.009000383273805276,0.005869873421565897,0.012999616723670736,0.0005433710303423459,0.0058477432915516065,0.005865444184703828,0.003907050968678075
20.0,0.012248739836952726,0.012273549792997357,0.005862975482877684,0.0058643721554586595,0.011021285229684092,0.011032452425426392,0.00812788545482864,0.008114149070575111,0.005866971197071204,0.012258052977570023,0.0005426036238376472,0.005840619285711127,0.005861482066979974,0.0038892179767141583
21.0,0.010221365289546005,0.01022325979760084,0.005299577558784204,0.005303750834100379,0.010992490892263382,0.010992096200547183,0.008117658093078406,0.008107744711591487,0.0053016012813650835,0.01023881276221225,0.0005425603342399462,0.005289617700069989,0.0053094189443716015,0.003560278893994961
22.0,0.010208665880218234,0.010216713142090274,0.005298047600187845,0.005296611537866195,0.010950309713761115,0.010961652252429609,0.008107728615650995,0.008101489291188875,0.0052991136603696325,0.010217667771861587,0.0005422258237122571,0.00527805822624535,0.005302521477236479,0.0035505245225139967
23.0,0.010198582932108749,0.010196358530902455,0.005286492059244611,0.005286313040859391,0.010909202008364441,0.010930033983625622,0.008099933975870477,0.008094638116462207,0.005295282724036638,0.01021115834827275,0.0005421431799348279,0.005274390911934424,0.0052993807741626925,0.0035482568395714138
24.0,0.010187096029199207,0.010186825681650228,0.005285285506530409,0.005283750854406007,0.008625924712760349,0.008647659653410779,0.0073056254290647035,0.0073024586271427236,0.005289967507176357,0.010194948607178983,0.0005418952486025408,0.005271677594927355,0.005296252150716114,0.003541462127813305
25.0,0.010179374277798905,0.010177458732050317,0.00528090708843351,0.005282656328154077,0.008618473546497972,0.008628946285053148,0.007298116261760223,0.007297469184678737,0.005285838056323909,0.01018580137795284,0.0005417496381375466,0.005269174900701656,0.005288460791167683,0.003521411475324656
26.0,0.010169865674834896,0.010171588436660725,0.005280558805175802,0.005273203601432856,0.008610959234758795,0.0085944869178143,0.007290458152294332,0.00728920309343243,0.0052751495781134545,0.010178270868310855,0.0005416512526882263,0.005265272184458611,0.005285006017786518,0.0035182017035125437
27.0,0.0079958416669497,0.008003496926609184,0.004774229580595302,0.004771338439325952,0.008560316562365354,0.008542551638425006,0.007280801735496175,0.007277014952886074,0.004774996792838072,0.007994593253143601,0.0005408641690936635,0.005044774911514233,0.004777649595470771,0.003226245861724594
28.0,0.007994182447640545,0.007993172863630535,0.004765808588971438,0.004768726501679299,0.008475638477976817,0.008476701290256962,0.007271083259464096,0.007271777279453729,0.00477362030922059,0.007987913648545905,0.0005406477211051588,0.004757807566684336,0.004771694339257784,0.0032221106751822363
29.0,0.007987737018785747,0.007981878925761432,0.004759253400513867,0.004762134468571079,0.00752346783331258,0.0075123314646312524,0.007102654498601631,0.00710764696317571,0.004764416111537421,0.007979064236085267,0.0005400416667373453,0.004755428768212384,0.004767104080919174,0.0032190092852754683
30.0,0.007974399448185223,0.007977118881891176,0.004757014436714316,0.004760119545243661,0.006740527066471818,0.0067496291194641895,0.006574729007479736,0.006570450324553113,0.0047623513861111974,0.007969534099589193,0.0005397779937331669,0.0047486021121808985,0.004765340455346971,0.003216124659179388
31.0,0.00797152772245784,0.007964242516569226,0.004756044219067845,0.004751786220371006,0.0067338336459310385,0.006731900665230646,0.006569429148902855,0.006567943191772702,0.004758611662548036,0.00796306722125257,0.0005395025144750698,0.004746198534558198,0.004763842581573319,0.003210463788892572
32.0,0.007961189509839251,0.00796285151179213,0.004751703117034272,0.004748875775564735,0.006725561588470265,0.006714348990455269,0.006555416173883421,0.006559478515751709,0.004758470697358293,0.007953877446774215,0.0005394277415335865,0.004745690561967833,0.004759518075033259,0.0032029771003541903
33.0,0.007940385452347527,0.007954952136039615,0.0047492153794792165,0.0047464628426911615,0.006669551550548838,0.006669358618351197,0.0065500418442258354,0.00653852782202233,0.004747218358388871,0.007950814188614763,0.0005389476205409032,0.004741577222943417,0.004755604275818234,0.0031942815367177408
34.0,0.007931961723547197,0.007921504213830664,0.004743008474279352,0.004743676775868065,0.006667467749814446,0.006653903042865543,0.006548043536893569,0.006532992271427957,0.004742865021646832,0.007946134210871156,0.0005382864703214705,0.004734515164979811,0.004747124377519011,0.0031821594374584904
35.0,0.007303883398904403,0.007302417757439758,0.004729039827907715,0.004728676791097286,0.005276625477821975,0.005271563442606958,0.005928568263890941,0.005912489319824562,0.004723585958932086,0.0072927242273591215,0.0005381251181845851,0.0047288283498828024,0.004729403564406532,0.0031786745423481974
36.0,0.006252940270097765,0.006251239275839837,0.004299109023642976,0.004297010562693762,0.005273259823908545,0.005267901582402023,0.005907133004494517,0.005906159430131444,0.004294794727946207,0.006255768795132345,0.0005378968639421619,0.004279582346794465,0.004297593130642551,0.0029272451960892813
37.0,0.006245722666102936,0.006240979020419769,0.004293225524325269,0.0042901200224259245,0.005266269619626807,0.0052603126928049,0.005902068971006537,0.005904123936190913,0.004291212553712758,0.006242962674215746,0.0005376213846840649,0.004273548623586963,0.004293437738883387,0.002921817763752437
38.0,0.006238249797599007,0.006238643663775649,0.00429037706482473,0.0042868364436701315,0.005237822582328496,0.0052396800046157176,0.005898072356342004,0.005900822464311757,0.004285690035102856,0.00624087795685723,0.0005375190638167718,0.004268766247492311,0.004286081245914404,0.0029165737469477133
39.0,0.006231472524882378,0.0062318417780307545,0.004286446439487742,0.004282010577922982,0.00521058162363706,0.005205031230814546,0.0058895330057544305,0.005892655665452794,0.004278923705995231,0.006233432537719673,0.0005371570053632729,0.004268270664477321,0.004284220983324546,0.0029122801560821604
40.0,0.006221038588072878,0.006227541148582294,0.004282254601707473,0.004281438439200382,0.005177979613965321,0.00517568584075845,0.005887286461486479,0.005883570412010907,0.004275955144940659,0.006228582378967207,0.0005368972677770672,0.004261766137405578,0.004282566074397204,0.002899291001580158
41.0,0.006217209620436365,0.006220445748067919,0.004279393703519159,0.00427691108061285,0.0047147380816142835,0.004710250781607132,0.005825252051258726,0.005834867496019153,0.004272489059686997,0.006222498407900517,0.0005366375301908616,0.004258619185260393,0.004276429623776115,0.002894947388296754
42.0,0.006216080074983593,0.006211589258936667,0.004274443105784598,0.004275741927571015,0.00413141279603306,0.004120451373633748,0.005316602158192793,0.005316734995766416,0.004270664804290333,0.006210245375262709,0.0005361692154520967,0.004256116491034693,0.004273953300198706,0.002879465449971838
43.0,0.00620197032924304,0.006206701599949248,0.004271843420039565,0.004266985717555569,0.0041220735800143685,0.004115690955367333,0.005312754485689672,0.005311323560656221,0.004265822235419188,0.006210032649001635,0.0005360511529129122,0.004251581906447536,0.004270293173155025,0.002870728200987179
44.0,0.004884103484882305,0.004884073002627628,0.0038692030967537885,0.00386432443482821,0.004114306686367993,0.004098202416112732,0.005307330508644948,0.00530635894128907,0.0038623135258170757,0.004882067691626903,0.0005358937361939996,0.004113103622483985,0.0038688026036802865,0.002668971115654406
45.0,0.00487576909866016,0.004881865261100674,0.0038621006060341042,0.0038619861287445397,0.004100496770591875,0.004094275386720544,0.005301347998494934,0.0053036532237339725,0.0038604975624903963,0.0048765368088390035,0.0005354529693810445,0.0038541986658778907,0.003864019071306366,0.002665769680911936
46.0,0.00487445448643829,0.004875178228961227,0.0038582072967604424,0.0038584040428291297,0.004062079062506875,0.004067316519349734,0.00529371471272261,0.005298018380752256,0.0038563846957779175,0.004872920462400761,0.0005352916172441591,0.003849961431099727,0.003857822222549242,0.00266308514448726
47.0,0.004866681682136168,0.004866462116458857,0.0038567395316029592,0.0038530309139560154,0.004053042944776824,0.004053186789800349,0.005288352794911808,0.0052937239849996705,0.00385119385996741,0.004870963380798889,0.0005350515567478175,0.003843791422563103,0.003856348508030004,0.002655581781809595
48.0,0.004861250929705046,0.004861000189444194,0.003854886167124443,0.0038488766893180052,0.003234753340023531,0.003235354507892791,0.004787845073336354,0.00478877254916672,0.003849021337631383,0.004866198312550852,0.0005346225961887809,0.0038405701329656686,0.0038543916084224908,0.0026478616553212418
49.0,0.004855730834695739,0.004857503535233873,0.00385141577323514,0.003848180172612231,0.003228887125228829,0.0032239901141533395,0.0047875720127071005,0.004782641244248288,0.003848946709001519,0.004862667056617039,0.0005340637668366413,0.003838847981988579,0.003851057631313395,0.0026394829003311823
50.0,0.004851008441277372,0.004855321316730351,0.003846838336133837,0.0038460906224949084,0.0032254520112909193,0.0032215404559472797,0.004781415736702105,0.004777229809138093,0.0038451821092284036,0.0048556045447494135,0.0005338000938324628,0.0038357629777202667,0.0038507797998876365,0.0026365399147476095
51.0,0.0048490684310082055,0.004851709808914581,0.0038453456936008035,0.0038441254503607603,0.0032101202895239273,0.0032049610681918355,0.0047779280077557265,0.004771743904737391,0.0038419482019343173,0.004851860562554528,0.0005334419707969367,0.0038333222313714412,0.003847119672843955,0.002630045337496608
52.0,0.004841755102822464,0.004840709385814958,0.003842285776408085,0.0038399214745294804,0.0031879120253334365,0.003193874470743793,0.0047692024794663895,0.004768591371439251,0.0038402234513774712,0.004845946772496696,0.0005328792060268243,0.0038308814850226166,0.0038426139718957925,0.00262527653366147
53.0,0.004835207568164025,0.004835004990077682,0.003838989524147636,0.003837458790462636,0.0031744494096797183,0.003174327713511936,0.004762351140041475,0.004764346621880336,0.0038339380623289647,0.004836842088522769,0.0005325014059014342,0.0038301876688016305,0.0038401255686911773,0.002602708086140981
54.0,0.0043689158893893895,0.0043710729931359955,0.0037998325350310585,0.00379775733823351,0.0031553037011140183,0.003149136640722818,0.004761507134460145,0.004756676284958087,0.0037945341457610226,0.004366759596803504,0.0005323636662723858,0.0038260867193525895,0.0038081628751017995,0.0025988646970360883
55.0,0.003816415004278647,0.0038200309172174733,0.003473428929119966,0.00347255866342689,0.0027484131922591248,0.0027420009214548864,0.004600798542297492,0.004606124202649227,0.003476110366273317,0.0038190703105195627,0.0005318284494280831,0.0034626756944605014,0.003478642724525593,0.002426720883071167
56.0,0.0038116862292475527,0.003814620036249677,0.003473018452423382,0.0034708422472590895,0.0025239247076881436,0.0025259764235720664,0.0043082016662052474,0.0043079988096517965,0.0034726028206697305,0.0038062641896029637,0.0005315450993340404,0.0034598880400011833,0.003473992068050948,0.0024210350015754253
57.0,0.003808169960634687,0.0038085583181843388,0.0034680429773132704,0.0034665138934446356,0.0025216704141663906,0.0025252187973227695,0.00430099038322359,0.004301768212346021,0.0034697918089448714,0.00380602168166534,0.0005310728491773029,0.003456133998662635,0.003470199065107991,0.002415432490776102
58.0,0.0038036007259217813,0.003804487395946775,0.0034664881413413607,0.0034653696159994353,0.002517862741915362,0.0025195366004530434,0.0042974902424304275,0.004294197167811115,0.0034690538147162204,0.003802226645167797,0.0005309272387123086,0.0034553782345647754,0.0034678193785482375,0.0024137400656388066
59.0,0.00380249670691992,0.0037975706565964314,0.0034644357578584397,0.0034640512093777913,0.002506471297900678,0.0025079828001512675,0.00429516922708177,0.004291218396190825,0.0034670885941298145,0.0037993803677946396,0.0005309075616224446,0.0034524047364748356,0.003467481148986445,0.0024065034891896805
60.0,0.003799414387972526,0.003793295550171403,0.0034617863173623054,0.003462832305142687,0.0024998915392181386,0.0025010378928660474,0.004288044827027602,0.004287718339536984,0.0034638298106257734,0.0037967042714303406,0.0005306989844698855,0.003449703809043141,0.003463506951635385,0.0024035271553275402
61.0,0.0037945260726232437,0.003790794293874969,0.003457432776640958,0.0034592999704205463,0.002481749843733555,0.0024819330842796136,0.004285785870912866,0.004286502007792032,0.003462154812488837,0.0037951556242497284,0.0005306753719620486,0.0034469904920360708,0.0034620573963705602,0.002385569107318995
62.0,0.0037901227598412532,0.0037886631214183136,0.0034562759786778566,0.0034554691285387886,0.0024732694061993413,0.0024728794506005173,0.0042824222604343305,0.004283324651397055,0.003459401845253871,0.0037897736498445794,0.0005302346051490935,0.0034441780584260036,0.003459303241367394,0.0023797915180571927
63.0,0.0037848834557919564,0.0037868509867545704,0.0034523826694041948,0.0034518372914301093,0.0019787708628324005,0.0019762301899781715,0.0038741345604659592,0.0038742400155437947,0.0034549490036720138,0.0037863019572638677,0.000529589196601552,0.0034411797811853147,0.0034564524493465726,0.0023613999424272713
64.0,0.0037797590207717556,0.003775021065393374,0.003450516866237903,0.003450991521144526,0.0019725510333676198,0.0019728966344812657,0.003873427085199256,0.0038702683200500737,0.003452710144776108,0.003779945696583004,0.0005295577132577694,0.0034366451965981573,0.0034506059097784477,0.002355255522101228
65.0,0.00298482704975515,0.002980782860693488,0.0031290141033102703,0.0031270366261696462,0.0019706819272543455,0.0019691716387555567,0.0038707709499874233,0.003865278877586087,0.0031306876069149836,0.0029849323501250713,0.0005291012047729231,0.0033341462395228725,0.0031306165850684617,0.0022181940971892117
66.0,0.0029788347154040056,0.002978702734283698,0.0031243495953945408,0.0031247231956826106,0.001965074608914523,0.001962239358574491,0.003864080964570705,0.0038614064744797085,0.0031294189202073033,0.0029830263228258565,0.0005288768859484727,0.003118096824138029,0.0031267752636166767,0.002213100147638041
67.0,0.0029759821345148032,0.002975218841585093,0.003122035999468339,0.0031239023009936623,0.001957099335194708,0.0019576304655579357,0.003859178285090921,0.003860984481833501,0.0031229345214791615,0.0029785420532424363,0.0005285030212410554,0.0031115179596140382,0.003122426597822204,0.0022100737913580497
68.0,0.002975573711300242,0.0029720795097028336,0.003121065781821867,0.003122310262809036,0.001948050588369296,0.0019468216644013016,0.003855603673217053,0.003854530476656204,0.003122072146200738,0.002976793443376415,0.0005284164420456535,0.003110502014433309,0.0031202522649249674,0.002205938604815692
69.0,0.002972389286549208,0.002970420513179689,0.0031189014501489688,0.003120369966271522,0.0019356677603688548,0.0019330202395599456,0.0038520166494964004,0.0038538850761384745,0.003119650861765166,0.0029723432099947665,0.0005281173502797197,0.0031068966479992576,0.003117135721105595,0.0021999776000217693
70.0,0.0029697664437181963,0.002969922814222745,0.0031153813015085646,0.003119748076355652,0.0019209485497268203,0.0019191051707811947,0.003849559103833116,0.0038446757072124094,0.00311792611120832,0.0029702627471614724,0.0005279717398147256,0.0031054594572557867,0.0031150217863443923,0.002199368993937914
71.0,0.002967073403147181,0.002967766118742656,0.0031117616433659584,0.0031152455933647553,0.001713477771153386,0.0017115029513697236,0.0037708059359869593,0.0037747490434260843,0.00311463415942434,0.002967816395159132,0.0005275978751073082,0.0031037620854294464,0.0031146231586465655,0.0021864048506448374
72.0,0.002960672645581476,0.0029631464515012832,0.0031099455949507677,0.003113529177196955,0.0015447530571443115,0.0015417946715272461,0.003490049961726903,0.003487049351099671,0.003112959161287403,0.0029656168056196365,0.0005272515583257006,0.003102944373454713,0.00311252130351257,0.0021841621789111796
73.0,0.0029556886060412807,0.002960862140904029,0.0031085151458566107,0.003111912263415693,0.0015425682236470382,0.001539496538571046,0.0034838316264879867,0.0034817123852799834,0.0031106125054816943,0.002963395943454034,0.0005269524665597668,0.003099586798528157,0.0031091510875218536,0.0021810524519347693
74.0,0.002953691161257566,0.0029555150674948154,0.0031064876397492404,0.0031103451008277013,0.0015371629708329751,0.0015384484889261853,0.00348174643622823,0.003477293874043219,0.003110222778192407,0.0029574566262448735,0.0005265982789422136,0.003097765530948069,0.0031072183471687544,0.002170072531216453
75.0,0.002950870488432001,0.0029530520957335303,0.0031056044929171954,0.003107459531618066,0.0015337657441811456,0.0015376782355727336,0.0034766948145870348,0.0034761768346856102,0.003106209416319746,0.0029564610673430513,0.000526377895535736,0.003094866370310378,0.003106082862211309,0.002164495031626055
76.0,0.0029435061073444396,0.002952146028401659,0.0031017609383946344,0.0031043749576353512,0.0015247927719278936,0.0015278922298526502,0.003474535153246573,0.0034744143948102716,0.003105338748971338,0.002951104620089232,0.0005260315787541283,0.003093057492305665,0.0031023864962860066,0.0021358071749884486
77.0,0.002620883675904524,0.002624711160779671,0.0030500408746250247,0.0030530566017777784,0.001521780732684543,0.0015250511314177874,0.0034684037009351464,0.0034713363308026372,0.0030486375744150263,0.0026210981167613607,0.0005259213870508895,0.003091434457931573,0.0030561577629653145,0.0021342314688261393
78.0,0.0023313435248440866,0.0023286185659334093,0.0028133824010125696,0.002814872763999656,0.0015101619649533792,0.0015106688597853035,0.0034658716841911566,0.003466942642662709,0.0028121974908673986,0.0023262637734393103,0.000525657714046711,0.0028048759690890426,0.002814830970626466,0.0020280172015889686
79.0,0.0023268827775475482,0.0023248283969536086,0.0028102851677565253,0.00281208669717656,0.0015049272049266755,0.0015032946309588152,0.003461639244437722,0.0034604638143885765,0.0028106137055002953,0.0023253533050419176,0.000525130368038354,0.002799845801486895,0.00281149699351737,0.0020248991375429164
80.0,0.002323704734409242,0.002322824839614118,0.00280782230757702,0.0028094747595299066,0.0012100441428192733,0.0012087926807530039,0.0031331969548325225,0.0031352812458401717,0.002809776206431827,0.002324174801555573,0.0005249768867374142,0.002798693570977044,0.0028098420845900285,0.0020201720190559875
81.0,0.0023229899937837594,0.0023218932492588135,0.0028061555234151327,0.0028084299844712453,0.0012074425491751214,0.0012080173765578902,0.0031311365882663346,0.00313160742750848,0.0028061857401283923,0.0023217667402802254,0.0005249493388116046,0.002796327162080467,0.002807401999894241,0.002018087751645525
82.0,0.0023213882089891513,0.002319340946915513,0.002806043575225155,0.002806240931967384,0.0012051693120103285,0.001204964142773224,0.003129746461426497,0.003129373348793262,0.0028054062855498176,0.002320056421141198,0.0005240048384981292,0.00279492714006312,0.0028063752315816573,0.002008683537089518
83.0,0.002316952988143523,0.0023177840424861,0.002804575810067672,0.0028034051139510176,0.0012025172019847368,0.0012012530368620854,0.0031267676181982733,0.0031280825477578026,0.002803424480823442,0.002319282097550892,0.0005235601362672013,0.00279422093426676,0.0028041405005483863,0.0020049401928203276
84.0,0.002315281005608912,0.002316609983408182,0.0028017024731915824,0.0028018877025562956,0.001198589553327789,0.001196307000164593,0.0031243845436156946,0.003125600238074227,0.0028022635910255646,0.002316810218397223,0.0005233279466068053,0.002789488116473606,0.0028027271841651823,0.0019927263857950172
85.0,0.0023138004714561267,0.002313534459084505,0.002799301806450954,0.0028000717840019557,0.0011920729401220494,0.0011922511743100242,0.003120871990975748,0.003124359083232439,0.0028003564149290524,0.002313700160460335,0.0005225959588638618,0.002787877471674889,0.00280041997536867,0.001989141445849021
86.0,0.002308752615788656,0.00231162023232703,0.0027978962347323475,0.0027978329803048244,0.0011878990241055824,0.001187116993760623,0.0031195315115230475,0.003118898001928573,0.002797470774574329,0.0023131002724041086,0.0005223401566956291,0.0027866509037127894,0.0027995864810913965,0.0019706498253833976
87.0,0.002307150830994048,0.0023093359217297763,0.0027965777338281677,0.002796116564137024,0.0011793680701899288,0.0011790305962597954,0.003116813317077293,0.003115596530049417,0.0027971639679848902,0.002309641343399061,0.0005221237087071242,0.0027851641546678195,0.002796397459508783,0.001968807332992549
88.0,0.002306174444246737,0.0023065921967107285,0.0027950353365440335,0.002795395171834615,0.0011689111792318814,0.0011702901147637417,0.003113586236913385,0.0031122950581702617,0.0027930925616223355,0.0023072885909515926,0.0005216160397886312,0.0027844207801453347,0.0027951290986520613,0.0019467974691380644
89.0,0.002302364621448406,0.002301513115047561,0.0027943014539652915,0.0027928329853812318,0.001006191600066468,0.0010062678199222366,0.002993402324501354,0.002988179573991481,0.0027920726370142005,0.0023022129423623887,0.000521431075143909,0.002782066760824133,0.0027933171545710305,0.0019442213146187329
90.0,0.001818249098325798,0.0018195618635621763,0.002531073943264841,0.0025320869814553547,0.0009491964927069654,0.0009471186759292217,0.002816372153817394,0.0028222868178381234,0.00252994372065355,0.0018204432698597697,0.0005210729521083829,0.0027101576653490995,0.0025333273381975678,0.001859483338778968
91.0,0.0018165643525657324,0.001819179018210681,0.0025293076496007514,0.0025294750438087017,0.0009452183276685777,0.0009443078825443308,0.002814684142654734,0.002816304451500706,0.0025287994149956424,0.0018184010977534684,0.0005209509541512256,0.0025254786548131163,0.002530247033259816,0.0018561985333400794
92.0,0.0018153199380838653,0.0018179666745976133,0.002528051342135448,0.0025275844984644575,0.0009429703486945047,0.0009433999937555901,0.002812958895951721,0.002815385996917783,0.0025275638965679015,0.0018166056881100117,0.0005207423769986666,0.002519259087974993,0.002528036461480959,0.0018515131002013593
93.0,0.0018138011142547147,0.0018163714856330507,0.0025254267790148642,0.002525942709086561,0.0009392068782772365,0.000938490575660147,0.0028119287126686272,0.0028132015643962368,0.0025250265231525418,0.0018163631801723886,0.0005205810248617812,0.002517152860161286,0.002525970845228584,0.0018499707423176174
94.0,0.0018130672287910497,0.0018146231585278903,0.0025245436321828193,0.002525196441187518,0.0009374451194745219,0.0009368402131470957,0.002810675116143417,0.0028092546919993512,0.0025236251633251046,0.0018155888565820823,0.0005204354143967871,0.0025160501879529333,0.0025251735898329307,0.0018455937807556459
95.0,0.0018110059678800598,0.0018116242032745124,0.002522976357523134,0.002523156642263465,0.0009297792585910258,0.0009304332204988758,0.002805226315405125,0.002807690836898699,0.0025231608074059537,0.0018144401347722878,0.0005199749704939678,0.002515715669417815,0.0025221174441495925,0.0018420672002971434
96.0,0.0018099912914563835,0.0018112030733878678,0.002521334450736798,0.0025230322642802905,0.0009290151983217482,0.000928746239383775,0.002804009954420267,0.00280610215870121,0.0025206234339905935,0.0018130744321761987,0.0005195696224427681,0.0025135598833026093,0.002520522933358286,0.001829803370853982
97.0,0.0018093148405072662,0.0018095057923295731,0.002520513497343629,0.0025215646040788377,0.0009198969914718566,0.0009192001486426356,0.0028009318164177693,0.0028029744484999054,0.00252005128116164,0.001809738884402573,0.0005195263328450671,0.0025130890794383687,0.002519218333619944,0.001826918744757902
98.0,0.0018063665354271505,0.0018086252480211346,0.002517801863408618,0.0025186541592725677,0.0009163671593187475,0.0009162845502932586,0.0027976178533263706,0.0028002935540416434,0.0025186996737541116,0.0018076158763170637,0.0005192784015127799,0.0025091368048938243,0.002518566033750773,0.001823233759976204
99.0,0.0018057028477034883,0.0018052179243928288,0.0025157619186134727,0.0025161417240124537,0.0007407722174338541,0.0007399962864756385,0.0025418345147962536,0.0025382361207465665,0.0025176548729360223,0.0018049653071040936,0.0005192036285712963,0.002508455378248213,0.0025179982912720495,0.001817264418112639
100.0,0.0018040563916197874,0.0018034057897290856,0.0025147295075281244,0.0025159427192393753,0.0007399576407831366,0.0007390138977723838,0.0025368325405421954,0.0025347360640927247,0.0025158223254693733,0.001803293278692059,0.0005187510555044228,0.002507526160095107,0.002517515106183775,0.0018126456815310541
101.0,0.0018018994065178847,0.001800483403546007,0.0025142817147682144,0.002511440236248478,0.0007373560471389848,0.0007371450863574517,0.0025339157565478928,0.002533470086154101,0.0025151672519405713,0.0018022934652650157,0.0005185936387855103,0.0025067208376957487,0.0025132993162885774,0.0017947376559403602
102.0,0.0017987086001541232,0.0017995645747024187,0.002511408377892125,0.002508977552181634,0.0007351206972602718,0.0007347674026450754,0.0025331834575876215,0.002529423921369873,0.002511991389136379,0.0018003576562892509,0.0005184008033048424,0.0025029420172064504,0.0025112578592906163,0.0017918613669139218
103.0,0.0017966664840813162,0.0017981608084136035,0.0025105252310600804,0.0025086790450220163,0.0007334031402913171,0.0007323038546244453,0.002529310961390931,0.0025290763980141723,0.002508019487613642,0.0017990472625210407,0.0005182709345117395,0.0025015419951891042,0.00251066595755748,0.0017726194101805317
104.0,0.001577145387867259,0.0015760849815230496,0.002458419567969437,0.002456191536122608,0.0007300564300209275,0.0007297632812684701,0.0025277843042364662,0.0025269167885894617,0.002458748007763744,0.0015753187992252739,0.0005179915198356697,0.0025008853476942423,0.002460716699057072,0.001768942762468476
105.0,0.0014217339731138962,0.0014200882623005386,0.0022784317558611523,0.002278318582385536,0.0007248532427326237,0.0007248286089647173,0.0025231174498455836,0.002525973510909703,0.0022766126905468106,0.0014230706141752794,0.0005177002989056815,0.0022689648862543477,0.0022781452134524394,0.0017024879803532885
106.0,0.001418230467726486,0.0014180081358907489,0.002274364304958636,0.0022739156017811783,0.0007232746058126286,0.0007238171779219059,0.0025217893822396665,0.0025231933240640984,0.002273428535672633,0.0014193904498587154,0.0005176452030540621,0.0022670568916466367,0.0022768647729685112,0.0017015125432051923
107.0,0.0014176497409682815,0.0014170637840237278,0.0022723367988512653,0.002272933015714104,0.000716720105320809,0.000717593278283933,0.002521230849134375,0.002521877699931803,0.002272333982434635,0.0014184757269361011,0.0005173421758701554,0.002264826768079182,0.0022732892033152778,0.00169672706523077
108.0,0.0014165840116427853,0.0014161577166918562,0.0022714909680825466,0.0022712937138958714,0.0007072672274438783,0.0007068311974126723,0.0025140071543059334,0.002517310250114024,0.0022718364582355447,0.0014169228252302677,0.0005170116007604391,0.0022647276514761844,0.002272093320221797,0.0016926002157580543
109.0,0.001415460847802741,0.0014155834486646135,0.0022704585569971983,0.0022708534158354357,0.0006240137050119455,0.0006244115631725072,0.0024460895287024393,0.0024516804643899687,0.00227004537111882,0.001415752830794366,0.0005168896028032819,0.0022614691931526257,0.002271549736997488,0.0016877063558782884
110.0,0.0014145865668590705,0.0014149581345905052,0.002269326636409648,0.002269957894356583,0.0005797607234158754,0.0005791939031936447,0.0022839783978531644,0.0022829280874811318,0.0022692161641203364,0.0014152167606164617,0.000516507867259919,0.0022611346746175074,0.0022706679242113868,0.0016845799547625944
111.0,0.0014138782078463156,0.0014137713140008705,0.002267050356546772,0.0022679554088274826,0.0005784725556891593,0.0005775460661014242,0.002281508440343096,0.0022804135077716696,0.0022680138139725354,0.0014140425116553384,0.0005160828421188551,0.002260366520944273,0.0022692425282009763,0.0016741336065013563
112.0,0.0014116893146807752,0.0014132480920204939,0.0022655203979504127,0.002267154414615842,0.0005763622338545099,0.0005764803385107468,0.002279994195035416,0.002276233298264528,0.0022664134444654615,0.0014138382944447081,0.000515807362860758,0.0022571452313468387,0.0022667299657419472,0.0016725495632694048
113.0,0.0014108405601880147,0.0014116656645676478,0.0022636794721596714,0.0022655375008345806,0.0005757642461892158,0.0005745029340000822,0.002274930161547436,0.002274972284945272,0.0022647384463285246,0.001413136297783167,0.0005153862731376669,0.0022560673382892357,0.002264700588371193,0.0016576678939587022
114.0,0.0014093344995843194,0.0014088581319900177,0.002262448042069919,0.0022652912324278964,0.0005715998019942686,0.0005725141650956781,0.00227435921659536,0.0022745602215377986,0.002262897606791891,0.0014098050045347628,0.0005149691188325487,0.0022542336811337735,0.002263106077579886,0.0016566674456016802
115.0,0.001408721864762477,0.0014081179643104604,0.0022618136689933795,0.0022635275526264897,0.0005703305779105926,0.0005713436325405146,0.0022730311489894436,0.0022724105413518218,0.002262093276003362,0.0014086690463006326,0.0005146778979025605,0.0022534283587344146,0.002262212185166578,0.001640610249471477
116.0,0.0014061054035441928,0.0014053104317328302,0.002259823478949335,0.0022628832746736487,0.0005678325428483924,0.0005671186034902696,0.0022703998374711794,0.0022721548634544136,0.0022611396879551053,0.0014066736739717673,0.000513930168487726,0.0022520778950185674,0.002260134489286996,0.001637483848355783
117.0,0.0014051226351841542,0.0014044043644009588,0.0022588532613028634,0.0022619081512855648,0.0005663334692291651,0.0005658356897081271,0.0022689972987845575,0.00227160379070466,0.002257822859961171,0.001405507934061087,0.0005134579183309882,0.0022487698783935097,0.0022593613931457565,0.0016136565033193753
118.0,0.0014028954523422489,0.001402707083342664,0.002256116749992302,0.0022587066619986673,0.0005590433239326279,0.0005590246297269491,0.0022678305851868367,0.0022662593779559214,0.0022571843705723386,0.0014039848140318038,0.000513209986998701,0.0022467132088813016,0.0022566676362786244,0.0016117806626499592
119.0,0.0011117471348744757,0.001110181331021165,0.0020480423808874374,0.0020489904570094,0.0005506752853471178,0.0005492398867172812,0.0022640077363772835,0.002263546213471773,0.0020474364603059,0.001109618468484114,0.000513103730713435,0.0022050842356221506,0.002049779861106562,0.0015665270486339966
120.0,0.0011091306736561914,0.0011090238619084782,0.002045840733151213,0.0020474929460919857,0.00045501809690739965,0.0004537272081788523,0.0020517775682131496,0.002052651665064873,0.0020462838625780076,0.001107874113143315,0.0005126393513926429,0.002040984309783623,0.002047774642990222,0.0015626586483201783
121.0,0.0011086201446379896,0.0011075371457935058,0.002044808322065865,0.0020469581207643375,0.00045236788124611185,0.0004527397686339355,0.002049444141017708,0.002052209813941197,0.0020442523054317223,0.0011077890226388859,0.000512214326251579,0.002038270992776553,0.0020445373028987806,0.0015609328749043153
122.0,0.00110735658531794,0.0011065596139960218,0.0020428803254606965,0.0020433959353262357,0.00045053161078077356,0.00045138361764769435,0.002048736665751005,0.00205101085836403,0.0020431992125436484,0.0011066360463038698,0.0005119585240833462,0.0020376019557063166,0.002043293101296473,0.0015596406291098286
123.0,0.001106769476947008,0.001106000659782839,0.00204237033926191,0.002042179518650794,0.000449430985120153,0.00044909558637481805,0.0020474334218386573,0.002048394503957541,0.0020425275548748767,0.0011059936129954291,0.000511624013555657,0.002035830246427728,0.0020423750496287507,0.001557106159938706
124.0,0.0011067248056579153,0.001105702040408673,0.002040890135416652,0.002040619818741793,0.0004474393767818872,0.00044808162991117587,0.002044466990457218,0.002047945205904814,0.0020421792879355134,0.0011053128889599952,0.000511561046868092,0.002033711629038646,0.0020410462906359952,0.0015532294225552457
125.0,0.00110599092019425,0.001104855952181869,0.0020401438141501352,0.0020390427059151475,0.0004460874321236034,0.0004464110640314765,0.002043585749335535,0.00204588737117713,0.002040263819769016,0.0011047725642568695,0.0005113721468053969,0.0020330921502699087,0.0020402973537491692,0.001546484733214989
126.0,0.0011038849879941677,0.0011034087967532178,0.0020391238417525625,0.0020388884772160115,0.0004444860628319604,0.00044457255766651633,0.002042257681729619,0.0020455423301311126,0.002038953672711412,0.0011042790393311801,0.0005111281508910824,0.0020320142572123052,0.002039028992892448,0.0015405654137692754
127.0,0.0011023725457777447,0.0011031701564841192,0.002037307793337372,0.0020383884777236522,0.0004421888303859836,0.0004436583553256982,0.002039502251743512,0.0020444650077284412,0.002037892287753353,0.0011034196252364449,0.0005105339027771876,0.0020314071680189428,0.0020384129319048977,0.0015333205002505076
128.0,0.0011019066880486356,0.001102535909351809,0.0020362131888131472,0.0020360899725945978,0.0004404491725001489,0.0004396934446210451,0.002038980954178573,0.0020414614130113144,0.002036847486935264,0.001103198389924929,0.0005103017131167916,0.002029945198124723,0.002037615676509244,0.0015327702536541456
129.0,0.0011015748441868044,0.0011013439841574878,0.0020354668675466306,0.002035109874087187,0.00043388330582250543,0.0004344620353696509,0.0020357042266275277,0.002039182652721792,0.002036723105885491,0.0011015221069876732,0.0005101324901439605,0.0020292018236022376,0.002036105723108385,0.0015278847308440213
130.0,0.0011004835884103979,0.0011004800298142806,0.002034732984967889,0.00203459743679651,0.00041846760057136933,0.0004201239586017094,0.0020321916739875806,0.0020345953444265443,0.0020344676628496153,0.001101254071898721,0.0005098609463038365,0.0020285823448335004,0.002035284308458318,0.0015142035995617453
131.0,0.0010980841020248493,0.0010998202596585376,0.0020329293752404734,0.002033642213885734,0.00037035706179759913,0.0003705158545081721,0.0019467485207247056,0.0019455424845282693,0.002032278556373619,0.0011000713138871548,0.0005097704316904618,0.0020274672830497735,0.00203400386797439,0.001513169802926156
132.0,0.0010972225843066338,0.0010968468274285927,0.00203209598315953,0.0020320352503431266,0.00035683887812429724,0.00035597953220499793,0.0018486204600483129,0.001849005460934014,0.0020316732352647256,0.0010976036892587073,0.0005093178586235882,0.0020252619386330684,0.0020316000221602226,0.0014938278013570637
133.0,0.0010961440917556825,0.00109615642964473,0.0020307526048797997,0.0020315153503734596,0.0003537706394065948,0.0003539402548839742,0.0018467462711838887,0.0018445099980970586,0.0020301060340375916,0.0010960848237546456,0.0005090738627092737,0.0020238619166157218,0.0020304403779483633,0.001492243758125112
134.0,0.0010939105273010496,0.001094460424737607,0.0020273941591804744,0.002030308883936672,0.00035270284939391006,0.00035361447559677657,0.0018461256788446757,0.001843752893643568,0.002027610120972156,0.0010951786098824742,0.0005088456084668504,0.0020228955297364915,0.002028809628275436,0.0014734603402220237
135.0,0.0009498711464281322,0.0009485197767476991,0.0019780623234637185,0.0019772044602407207,0.00035086594747380385,0.00035082893642019537,0.0018419677101719472,0.001841938325264874,0.001972981963912053,0.0009481379637035485,0.0005086330958963185,0.0020203556667846684,0.0019851417759226006,0.0014723098246114486
136.0,0.000866425178403044,0.0008672940308233406,0.001840701894361314,0.0018409981308669238,0.00035062031156905257,0.00035023925065615937,0.001841496059994145,0.0018409255429139753,0.0018441149042777093,0.0008672254030417964,0.000508432389579705,0.0018388483875446202,0.0018455012854111834,0.0014406706453206272
137.0,0.0008655764239102835,0.0008665436539344103,0.0018398685022803704,0.0018404633055392758,0.00034901831082264154,0.00034845630354948104,0.0018398328725250537,0.0018395801310654772,0.0018423735695808935,0.0008655193384279904,0.0005083300687124119,0.0018343385821082124,0.0018429404044433273,0.0014376526261102775
138.0,0.0008647021429666129,0.0008654550969849927,0.0018384256144984381,0.0018396623113276355,0.0003478829551497811,0.000348343922322502,0.001838901984016234,0.00183824216614603,0.0018405576062542144,0.0008646046155053763,0.0005081647811575536,0.001834152738477591,0.0018423001842013632,0.0014343177982535373
139.0,0.0008639746391156753,0.0008649446365163328,0.0018379031896118767,0.0018386448994252725,0.0003460283724961709,0.00034530710377323745,0.001835861081554089,0.0018380758513972305,0.0018390318653770045,0.0008645237795261685,0.0005079286560791848,0.0018333474160782323,0.001840005055032058,0.0014337592145875335
140.0,0.0008637193746065743,0.0008640513306961776,0.001836634443458798,0.0018375851990086306,0.00034378291934116987,0.0003436946225726508,0.00183533978398915,0.0018358889365660002,0.0018381363218186422,0.0008640260000752576,0.0005078184643759462,0.0018307456052495355,0.0018378186425076143,0.0014266810424616028
141.0,0.0008634066755829257,0.0008629078992463791,0.001836323476264416,0.0018361896780374188,0.0003352437565135324,0.000335668835171767,0.0018323609407609265,0.0018315722000262623,0.0018366520412913564,0.0008636898925827621,0.0005074721475943385,0.001829841166247179,0.0018372267407744775,0.0014248718983493212
142.0,0.0008627621326974459,0.0008618997398207756,0.001835378135993495,0.0018343662968040885,0.0003203591047222828,0.00032062742870239496,0.00183138040486497,0.0018296633038795927,0.0018360964726023726,0.00086286876921502,0.0005072124100081327,0.001828899558518698,0.001835535592965516,0.0014152259087737008
143.0,0.0008608859385555542,0.0008612297604556593,0.0018339725642748884,0.0018339608245789415,0.00027881001244278015,0.0002780349436773458,0.00166049409833922,0.00166099036088063,0.0018351014242041922,0.0008625709524495178,0.0005068149327928786,0.0018281066256947143,0.0018336270118668304,0.0014125080240704575
144.0,0.000860420080826445,0.0008610613085010014,0.0018333755072616749,0.001832644905516961,0.0002780920483715664,0.00027770537625890175,0.0016587440279426386,0.0016597243829420067,0.001832763060468468,0.0008607840518565039,0.0005067795140311233,0.0018259260604287589,0.0018332646230506244,0.0014040042130357704
145.0,0.0008595904711718672,0.0008605061827413335,0.0018319450581675179,0.0018318339610666667,0.00027650583399435526,0.00027650327594335084,0.001657006369392842,0.0016581952801769239,0.001832058234519757,0.0008599501649130975,0.0005063111992923584,0.0018256534897705145,0.0018329022342344183,0.0014012363059146761
146.0,0.0008585885579736459,0.0008592210985114819,0.0018313853172176302,0.001831373762528923,0.0002751242109619756,0.00027529865020696893,0.001655231475302692,0.0016561995031913294,0.0018309553892117737,0.0008596693662484811,0.0005060790096319623,0.0018250340110017769,0.001832189536229213,0.001386221243489704
147.0,0.0008584864521700056,0.0008580508678870788,0.0018304399769467092,0.001830562818078629,0.0002744112985289058,0.00027405866857895325,0.0016549832383670068,0.0016553505532795464,0.0018300266773734722,0.0008589673695869399,0.000505685467834681,0.0018227543291328236,0.0018306554235739405,0.0013838535157114187
148.0,0.0008580780289554441,0.0008575263697555305,0.0018275915174461703,0.0018278339651277924,0.0002736156655212283,0.000273644499562671,0.0016538785840032072,0.0016537569104626908,0.0018298110835538663,0.0008583547179550496,0.0005054808261000947,0.0018219613963088399,0.001829302505326771,0.0013694970817881528
149.0,0.0008574845389717845,0.0008571256582876324,0.001826285455229766,0.0018270777469900949,0.0002725295633202717,0.0002721166199599225,0.0016537048181482275,0.0016534515863716112,0.0018290565051852462,0.0008581037009669833,0.0005052328947678074,0.0018208339449497376,0.0018288555591201168,0.0013661372427224872
150.0,0.0008559529519171791,0.000856565427923278,0.0018257257142798786,0.0018257891910844128,0.0002713878930997312,0.000271410764837661,0.0016520664543727046,0.0016528334912604009,0.0018270498242489157,0.0008564103999288417,0.0005050794134668677,0.0018191613522741468,0.0018266570669684666,0.0013461866350695398
151.0,0.0008545872867934892,0.0008547800924341395,0.0018245067228779012,0.0018239558596124285,0.0002701085657397672,0.0002699434953348563,0.0016501674418147121,0.0016508625373716417,0.0018256318802815088,0.0008544192821251978,0.0005045992924741844,0.001816894059980568,0.0018235405231490942,0.0013445025470018859
152.0,0.0006767764113665213,0.0006769701212346131,0.00165718149492485,0.001657558018602986,0.00026633941222958693,0.00026591039826776643,0.001649273788846245,0.0016501674906602406,0.0016583891207573418,0.0006765375826158986,0.0005043867799036525,0.0017951875239240107,0.001659462946798179,0.0013305379553517872
153.0,0.000676285027186502,0.0006758994304015987,0.001656012258273974,0.0016560530450065811,0.0002570917571522557,0.00025678731551581776,0.001647436835522174,0.001648608600178955,0.001655685905942285,0.0006763631470818187,0.0005040483339579905,0.0016533144963077795,0.0016589072839466629,0.0013271364309379121
154.0,0.0006762148294464992,0.0006755216896547902,0.001655663975016266,0.0016554013043747497,0.00023853709024940147,0.00023859797198061774,0.0016459970612951993,0.0016453120929191666,0.0016550059562035284,0.0006759121674083438,0.0005039460130906973,0.001652211824099427,0.0016568295880670814,0.0013262777127648017
155.0,0.0006758191694573927,0.0006752804970833483,0.0016538479266010753,0.001654702300109312,0.00023011411509907568,0.00023001659199691624,0.0015890515082489952,0.0015863348971470938,0.0016542928381848324,0.0006748485361029784,0.000503383248320585,0.0016510100352880766,0.0016549693254772234,0.0013233847495990798
156.0,0.0006745300836864332,0.0006750086768837869,0.0016535120820311427,0.0016528988193532897,0.0002181733054362329,0.0002178579534061185,0.0014951062399388992,0.0014933550233294022,0.001653405586696455,0.0006743975564295035,0.0005031195753164065,0.0016488914178989947,0.0016540391941822943,0.0013204501010851484
157.0,0.0006741088972464167,0.0006744484465194326,0.001652094071624761,0.0016521873772895347,0.00021719013036245992,0.00021733014045244173,0.0014925618113481253,0.0014918035797771676,0.0016525266272780623,0.0006742358844710881,0.0005028873856560104,0.0016481108746503857,0.0016531694610233997,0.001317915631914026
158.0,0.0006737770533845855,0.0006738499316199286,0.0016517582270548286,0.00165102568692669,0.000215872915716416,0.0002161192011639824,0.0014912089200486405,0.0014910067583687396,0.0016519130140991846,0.0006738997769785926,0.0005027378397730435,0.001647602902060021,0.0016522997278645049,0.0013120963573040145
159.0,0.0006731835634009259,0.0006728813328806462,0.0016515716467381994,0.001650423697488128,0.00021529324023939384,0.00021537546472925607,0.0014906131514029956,0.0014901727023150582,0.0016511003912406705,0.0006732062893674944,0.0005024662959329194,0.0016463639445225462,0.0016512367206703003,0.001309395146740055
160.0,0.000672928298891825,0.0006726605587279507,0.0016501287589562672,0.001649426186063073,0.00021422860750054912,0.0002140104747701064,0.0014894960851924118,0.0014893882924550484,0.0016499477935127782,0.0006729042180767706,0.0005021672041669855,0.0016448152476007027,0.0016508743318540944,0.001302617109121231
161.0,0.0006727496137354543,0.000672425746912367,0.0016491585413097953,0.0016484510626749891,0.00021367482166901488,0.00021368469548290877,0.001488614844070729,0.0014891996369190968,0.001649193215144158,0.00067246600197896,0.0005015690206351178,0.001644567456093208,0.001650330748629785,0.0012991572252198632
162.0,0.0006720412547226993,0.0006716715415699218,0.001647976865971144,0.0016476177301877235,0.00021246684869783463,0.0002124358748819846,0.0014874605423197925,0.0014882414653812365,0.0016482147508859472,0.0006719214227506131,0.0005014312810060693,0.0016438984190229715,0.0016484946452943409,0.0012932629169830753
163.0,0.0006715307257044975,0.0006715094703711222,0.0016466210490036384,0.0016468490742517084,0.00021203619654605995,0.0002122906631842027,0.0014866661841255997,0.0014873155638692628,0.0016479328205064629,0.0006713640799466017,0.0005010692225525704,0.0016429815904452402,0.0016475282751177915,0.001287043463030255
164.0,0.0006706883528244644,0.0006709849722395741,0.0016458374116737958,0.001646674945075265,0.00021035526395364918,0.00020990414049891785,0.0014847299360272546,0.0014858708596334218,0.0016470124007381462,0.000671036481504549,0.0005007504536967725,0.0016410859854129039,0.0016466706215861036,0.0012860096663946654
165.0,0.000669852361557159,0.0006702320430483006,0.0016441208727608074,0.0016453839016099194,0.00020642635238716543,0.00020664761033735722,0.0014838735185991401,0.0014843417568683392,0.0016450554722217247,0.0006707556828399326,0.0005004513619308387,0.0016408010251792848,0.001645897525444864,0.0012707861772286472
166.0,0.0006691057128680388,0.0006693834025191532,0.0016435984478742457,0.0016442769375596712,0.00019514351859257654,0.00019505719143353208,0.00148227239036397,0.0014824105199345173,0.0016447237894223314,0.0006697303422615605,0.0004998846617427535,0.0016385585120364554,0.001643940625837351,0.0012698190771501924
167.0,0.0006687291977171149,0.0006690503270633524,0.0016430013908610324,0.0016438366394992353,0.0001776831628026629,0.00017763557583095273,0.001481701445411894,0.0014808292886660799,0.0016436541123942873,0.0006682370039088275,0.0004992786073749402,0.0016375673460064758,0.0016437231925476273,0.0012514525127291967
168.0,0.0006668530035752233,0.0006675597824948651,0.0016418819089612572,0.0016426376357414386,0.00017114192286097127,0.00017130939664932468,0.001344873246462165,0.0013438082764423898,0.0016421698318670015,0.0006673946079149781,0.0004991802219256198,0.001637245217046732,0.00164170589480408,0.0012498601324276034
169.0,0.0006663233297188388,0.0006663818949634321,0.0016400782992338418,0.001641160025301332,0.00017030713965767786,0.00017023104195449225,0.0013436072380901701,0.0013422295274836357,0.0016409426055092459,0.0006669521372919462,0.0004988142280541481,0.0016359071429062593,0.0016408603208995993,0.001230076266167493
170.0,0.0005719309813822307,0.0005710304317200782,0.0015931098141943889,0.001589558087642122,0.00016931386130761698,0.0001694734157051955,0.0013420681690889215,0.0013416139146821089,0.0015922184022783465,0.0005708721942156845,0.0004987276488587463,0.001633528344434308,0.0015963589742694901,0.001229075817810471
171.0,0.0005285411201252576,0.0005284886562619499,0.0014921201081469,0.0014903492331432493,0.00016876954729760265,0.0001685528998122999,0.0013413110464350815,0.0013408344694414661,0.001491229281933023,0.0005281099612147763,0.0004983262362255192,0.0014862286828039373,0.0014914957304866517,0.0012232732173397434
172.0,0.000528292875390157,0.0005277267940124748,0.0014895452997774172,0.0014898666465685345,0.00016794044718722122,0.00016771698551724248,0.0013407028659426523,0.0013405117691826015,0.0014901347286950248,0.0005276802541674088,0.0004981924320144436,0.0014855720353090756,0.0014904931214284813,0.0012223811508880653
173.0,0.000527666839181587,0.0005275927981394515,0.0014883263083754399,0.0014882472452276095,0.00016692948810365638,0.0001671942234052277,0.0013395361523449315,0.0013400773649879757,0.0014880865874087703,0.0005270973842120685,0.0004978815339945912,0.0014849029982388392,0.0014886932569746578,0.0012189963006134742
174.0,0.0005273720086735755,0.0005271461452293739,0.0014878909543033052,0.0014875656538798161,0.0001664729463063938,0.00016633431761227589,0.00133804673073082,0.001338712094662009,0.0014876056473496497,0.0005268633853248881,0.0004977319881116244,0.001482276408259393,0.0014883067089040381,0.0012172205047797603
175.0,0.0005267536304002786,0.000526875601180984,0.0014872690199145412,0.001486493515664857,0.00016593684120836346,0.00016582797073566252,0.0013377116108676446,0.0013373840589812962,0.0014869920341707718,0.0005266761862151438,0.0004975470234669021,0.0014819047209981505,0.0014874852942539708,0.0012136522389730483
176.0,0.0005264996422137231,0.0005266816262028932,0.0014856022357526537,0.0014860955061187,0.00016540263047463714,0.00016496048868021773,0.0013370786066816474,0.0013363315596754601,0.0014864696337617272,0.0005261571341381256,0.0004970472253843548,0.001481285242229413,0.0014867001184855242,0.0012121182181589478
177.0,0.0005261543969651641,0.0005262171071764126,0.001484942985300564,0.0014856825712145627,0.0001631590716839401,0.0001628694402321586,0.001334199058227698,0.0013354553043571577,0.00148554921399341,0.0005259231352509453,0.0004969212920092246,0.0014791046769634575,0.0014852143243390791,0.0012039812381885021
178.0,0.0005255877097549601,0.0005257321697311856,0.0014830647434464967,0.0014845880449626317,0.00015764773446885327,0.00015744357357677823,0.0013341369989937765,0.001334986147826962,0.0014844795369653662,0.0005256295730106644,0.0004966458127511278,0.0014788073271544636,0.001484779457759632,0.0012030808346671824
179.0,0.0005250395292216659,0.000525497357915602,0.0014828159696909913,0.0014842049607744561,0.0001467191467991113,0.00014656153521604555,0.0013335164066545634,0.001333454562752196,0.001484089809676079,0.0005252509202659543,0.000496216852192091,0.0014786214835238426,0.0014837768487014616,0.0011957442133823542
180.0,0.0005248742454520231,0.0005250864372383306,0.0014824303703699574,0.0014834437675174314,0.000137504327369716,0.00013758366416187877,0.0013326848129200178,0.001331294953327485,0.0014835508251270647,0.0005246637957853926,0.0004959807271137222,0.0014779276673028564,0.0014832936636131869,0.0011942768891253887
181.0,0.0005245481450416467,0.0005244585708618787,0.001481995016297823,0.0014823318283478564,0.0001347303465739006,0.00013472362507078344,0.001267969443786864,0.001264831111549748,0.0014825889450088235,0.0005245829598061849,0.0004959256312621027,0.0014768993325467526,0.001482822558152119,0.0011813210829019535
182.0,0.0005239865631216246,0.0005240297840682043,0.0014817959972934184,0.0014812223767379446,0.00013313529182993757,0.0001332033217305279,0.0012104368103877641,0.0012081699107124512,0.0014821992177195362,0.0005243702335451118,0.0004955950561523864,0.001476193126750392,0.0014820494620108795,0.001179245152561133
183.0,0.0005234811393936049,0.0005234440306804168,0.0014810745534024523,0.001480456208361593,0.00013275831333344273,0.00013298487282864733,0.001208061182913256,0.0012074401116654802,0.0014818177825002337,0.0005238128907411004,0.0004951779018472682,0.0014754869209540312,0.001481046852952709,0.0011664727618698185
184.0,0.0005230095382130409,0.0005230522522707204,0.0014793580144894637,0.0014796278509936545,0.00013180229081469373,0.0001316097811861737,0.001206515907988615,0.0012071323052647168,0.001481195877251371,0.0005228045682636141,0.000495118870577676,0.001475201960720412,0.0014804670308467794,0.0011618456882185918
185.0,0.000521927216694453,0.0005221551179970503,0.00147828828734079,0.0014789810854811498,0.00013141078885853494,0.00013144562883215938,0.0012056843142540694,0.0012059507258553347,0.0014806154323524323,0.0005223791157414678,0.0004949260350970081,0.0014738638865799394,0.0014798147309776084,0.0011474809172256838
186.0,0.0005207127957924054,0.0005211648246878498,0.001477454895259846,0.0014778716338712382,0.00013057726856477753,0.00013049985873095392,0.0012055763311870464,0.0012047939695427885,0.001479172612175071,0.0005216515919285981,0.0004945993954052646,0.0014725505915902163,0.0014790657940907824,0.0011449047627063523
187.0,0.0005201269637440188,0.0005209325651746095,0.0014765219936767003,0.0014769586994747414,0.00013038720067961012,0.0001303192911415382,0.0012046715075564735,0.001204178356741262,0.001478160979636921,0.0005210134131453788,0.0004942137244439289,0.0014710514529698718,0.0014778578313700956,0.0011327493151685347
188.0,0.0005199680615871036,0.0005197240500150568,0.001475974691414588,0.0014757497454782906,0.00012953915692618875,0.00012949852937146666,0.0012027302947194146,0.0012036496247786602,0.001476278679750363,0.0005191754582497076,0.0004938280534825931,0.0014704195846257596,0.001476033807661858,0.0011317738780204382
189.0,0.00041248192025616416,0.00041231551050195273,0.0013399576405919138,0.0013413444093008525,0.00012941286597258916,0.00012931669907163547,0.001201818023980771,0.0012022371905687057,0.0013411925676273917,0.0004125357835737787,0.0004937336034512455,0.0014516369883576428,0.0013411043717611202,0.0011293227795457343
190.0,0.00041222218861815393,0.0004121636485125263,0.0013389625455698913,0.001339861823741419,0.00012904346493331032,0.00012871186078261353,0.0012010075303857586,0.0012020410881037032,0.00134103501829768,0.000412297955613899,0.0004935879929862515,0.0013361785354403727,0.0013403191959926737,0.0011280805561690985
191.0,0.00041206583910632965,0.0004119339413016293,0.0013387884039410376,0.0013391827199532892,0.00012614571900296733,0.00012610234343795235,0.00120038321449251,0.00120108788118521,0.001340479449608696,0.00041202268783207044,0.000493300707474236,0.0013349147987521484,0.0013397876923955713,0.0011266299060514167
192.0,0.0004116350802472219,0.00041156385746185075,0.0013384401206833299,0.0013382747606761193,0.00012027382111535361,0.00012003325209691899,0.0011998110283557555,0.0012005715607710263,0.0013392190549710008,0.00041177635082174783,0.0004929701323645196,0.0013348280717245251,0.00133890587960947,0.0011246373464070146
193.0,0.00041138236838321197,0.00041138519629781975,0.0013375818512268353,0.0013378543630929915,0.00010886785364100512,0.00010857339745005597,0.0011991321003366562,0.0012004722683836833,0.0013386717783520014,0.00041129899309189983,0.0004928914240050633,0.0013335023871594274,0.0013382052612314714,0.001123711931676769
194.0,0.00041097203068483223,0.0004111223091564598,0.001336984794213622,0.0013375260052174121,0.00010536454258815201,0.0001053124478020411,0.0011967105490290463,0.0011983201058880233,0.001338340095552608,0.0004108765187374088,0.0004924467217741354,0.0013328209605138162,0.0013375408817350935,0.0011230366290357794
195.0,0.00041087120120373736,0.00041085814586392825,0.0013362633503226557,0.0013364016282495195,0.00010458911613305044,0.00010466051041452123,0.0010887262408212693,0.0010898183496189336,0.0013372704185245642,0.0004106233744867318,0.0004922932404731957,0.00133262272730782,0.0013373959262086112,0.0011197018011790392
196.0,0.00041086035246210066,0.00041070117926981527,0.0013359896991916,0.0013358643153622081,0.00010406942885898804,0.00010391816296125195,0.0010870853946763894,0.0010874949077551068,0.0013370465326349738,0.00041020430375241786,0.0004920413737229357,0.0013312350948658485,0.0013359101320621662,0.001115775041377728
197.0,0.00041057573253445306,0.00041018816649881194,0.0013350070428573527,0.0013357523751773514,0.00010328831931097448,0.00010341421523442804,0.0010855028842113958,0.0010865565946947152,0.0013356368807375513,0.0004101749475283898,0.0004918013132265939,0.0013309377450568547,0.0013348592044951685,0.00111010583402127
198.0,0.0004102943034131693,0.00041002609530001237,0.0013342358442152856,0.0013351603359774435,0.00010272821893176024,0.00010265052797513688,0.001085255888460389,0.001084774296341908,0.001334442822659735,0.00041001242466493,0.0004915140277145785,0.0013297607353962536,0.0013346176119510313,0.0011080549148893746
199.0,0.00040977228749205797,0.00040975555125162257,0.001333862683582027,0.0013349886943606636,0.00010211318198773015,0.0001019758618001381,0.0010845993017655014,0.0010842902459536107,0.0013335970315212816,0.00040942104565914686,0.0004912031296947263,0.0013294138272857607,0.0013338565954369983,0.0011028025610150091
200.0,0.00040949660182222896,0.0004095960323551663,0.0013329297819988813,0.0013327648160215131,0.00010171662839342737,0.00010172837055870115,0.0010828293724140653,0.001083481012996765,0.001332809284872722,0.00040939083853007446,0.0004911165504993244,0.0013287324006401495,0.001333228454822241,0.0010985673296369492
201.0,0.00040906711928566673,0.00040937015359778417,0.0013328178338089037,0.0013321479012249704,0.00010146404648622816,0.00010129084139973226,0.0010823676517136907,0.0010828331301693517,0.001332203963763829,0.0004090206948358073,0.0004907702337177167,0.001327964246966915,0.001332322482781726,0.0010972250614246113
202.0,0.0004089962833843912,0.00040875632488422047,0.001331847616162432,0.0013314513845191962,0.00010105107506795744,0.00010086379273721199,0.001081752024113191,0.0010822299289162428,0.0013317644840546328,0.00040868799096348903,0.0004905498503112391,0.0013274191056504262,0.0013319117754566922,0.0010857532535974255
203.0,0.00040847809643091635,0.00040819481836869444,0.0013312008043981176,0.0013310235242570778,9.98456279158492e-05,9.989213707248887e-05,0.001081087990310233,0.001081649068450286,0.0013309601532661035,0.00040847058472467235,0.0004902822418890878,0.0013265642249495689,0.0013311869978242798,0.0010837356827440978
204.0,0.00040809902863490145,0.00040781452531954274,0.0013301808320005447,0.0013302100922471202,9.670792917366697e-05,9.667235178401914e-05,0.001080665987519568,0.0010809093401645807,0.0013305289656268921,0.0004080391758672162,0.0004900106980489637,0.0013254367735904668,0.0013310420422977976,0.0010700795626707473
205.0,0.0004072043265305028,0.0004068497550337752,0.0013294096333584774,0.0013298319831782713,9.405266187423523e-05,9.402065991148041e-05,0.0010792597252789109,0.0010801274126142543,0.0013296831744884388,0.0004067104876405538,0.0004899280542715346,0.001325127034206098,0.0013295683277785594,0.0010668697908586351
206.0,0.0004065049017755663,0.00040596793457416494,0.0013285513639019828,0.0013285906909061953,8.978402764256851e-05,8.990409768592639e-05,0.0010787347041599366,0.0010787844830754398,0.0013291939423593334,0.00040661050629784947,0.0004892393561262921,0.0013243712701082385,0.0013287106742468718,0.0010522132224282624
207.0,0.00040390567091164626,0.0004039171596413233,0.0013272204243100281,0.0013274066125063791,8.595046574605246e-05,8.591077599692465e-05,0.0010782444362119582,0.0010773943896526378,0.0013278340428818204,0.0004040420494216532,0.0004889638768681952,0.0013235659477088798,0.0013284207631939068,0.0010514462120212122
208.0,0.00040368167630491016,0.00040360960720895557,0.0013257775365280958,0.0013254115896562688,8.235811957091163e-05,8.245259098200952e-05,0.0010769411922996104,0.0010770071493419998,0.0013265985244540796,0.00040336430355387444,0.0004884955621294304,0.0013224137171990284,0.0013270316060651167,0.0010467691159521343
209.0,0.0003424181941206913,0.00034259426739001995,0.001284568163928597,0.0012833867567014535,8.219078405739216e-05,8.223439462221205e-05,0.0010338981488364604,0.0010322858580827017,0.0012837119384925054,0.000342402062560599,0.0004880823432422849,0.0013219800820609123,0.0012885579934112357,0.0010441596131542353
210.0,0.00032252160195882066,0.0003224463926920078,0.0012067305874372345,0.0012069614611603856,8.13408459396668e-05,8.12366008518882e-05,0.0009786033714125634,0.0009777321381667606,0.0012058079409849667,0.000322395157706677,0.00048771241395284044,0.001202745286569419,0.0012081076762134816,0.0010423504690419538
211.0,0.00032198554648970874,0.0003218580870018771,0.0012051881901531,0.001205946536817686,8.094113507152404e-05,8.10362087089492e-05,0.0009777469539844492,0.0009765728995445306,0.0012052689564359521,0.00032212244263998135,0.00048723622837813,0.0012022633320873414,0.0012073623632148178,0.0010416084698438293
212.0,0.0003218547234287945,0.0003215709529882559,0.0012040910978913205,0.0012049838512279197,8.007225331075875e-05,8.020951219992488e-05,0.0009770804378121342,0.0009761881415435766,0.0012043402445976504,0.00032186206569642786,0.0004869804262098971,0.001200450737210016,0.0012054296228617186,0.0010375816652068155
213.0,0.0003216766764336966,0.0003214522709292924,0.0012036955476200665,0.0012039987776011822,8.005330966771881e-05,8.010357079606488e-05,0.0009760986607314989,0.000975436001709453,0.00120411635870806,0.0003214417186045475,0.00048657507815869723,0.001199712318517681,0.001204563513590986,0.0010363477788998218
214.0,0.00032143034618241427,0.0003211268523805216,0.0012034865776654419,0.0012028843508719435,7.956140640344834e-05,7.956843412197826e-05,0.000975336573338945,0.0009749494690114723,0.0012034944534591973,0.0003213340791164445,0.0004861618592715518,0.0011985675217530544,0.0012043654077047933,0.0010325210639342125
215.0,0.00032113487751312997,0.00032081802379698224,0.0012027738408559184,0.0012025858437123259,7.954751439855237e-05,7.952878501493172e-05,0.0009746365451803125,0.0009744306662876049,0.0012028808402803192,0.00032100860793700273,0.00048585883208764513,0.0011980335310544028,0.0012029472594707066,0.0010320375138949851
216.0,0.0003209523633891228,0.00032077208235480287,0.001202358388684224,0.0012019216652821771,7.952162475306445e-05,7.937410298903363e-05,0.0009741537243404046,0.000974155129912728,0.0012022257667515172,0.0003209116047619534,0.0004855164507240103,0.0011974326366487275,0.0012020038405858504,0.0010299449094148807
217.0,0.00032083302723111815,0.00032053471823687593,0.0012012525893410019,0.0012014987801393857,7.863569371356322e-05,7.869526986966372e-05,0.0009734102547180272,0.00097407321369317,0.001201529232872791,0.0003206644168465865,0.00048509929641889205,0.0011964600549818098,0.0012008152052686942,0.0010288527532917985
218.0,0.0003204431106934665,0.000320403274666196,0.0012010635212868176,0.0012010659447579404,7.733300252718328e-05,7.7303384178664e-05,0.0009725302547810229,0.0009735395171112013,0.001201222426283352,0.00032053933380507554,0.00048496549220781635,0.00119608712876303,0.0012003283962922573,0.0010225749398514853
219.0,0.00032024719518273153,0.0003202692787931727,0.0011995061975773526,0.0012005062438336575,7.334852294111568e-05,7.341751914602084e-05,0.0009716291547044852,0.0009724199954439088,0.0012001693333952778,0.00032034873107515406,0.00048452866081283405,0.0011949163138901162,0.0011998427952785412,0.0010201155043071395
220.0,0.0003200557468009058,0.0003201301783154629,0.0011992138884146335,0.0011997450505766328,6.686663974761585e-05,6.691582321663901e-05,0.0009709787739329898,0.0009717323956615582,0.0012000283682055356,0.0003202381134193961,0.00048440666285567687,0.0011947255144293453,0.00119859255386263,0.0010112698734171365
221.0,0.0003196115865550703,0.0003196133370909445,0.0011987847536863866,0.0011995634587211989,6.667846622675244e-05,6.6731972580143e-05,0.0009708025257086534,0.0009702479744707801,0.001199547428146415,0.00031998667097880775,0.000484107571089743,0.0011940874512975457,0.0011983364657658444,0.0010076849334711409
222.0,0.0003194118420766988,0.00031942446671754033,0.001198411593053128,0.001198546046818836,6.496532944117378e-05,6.485710015521658e-05,0.0009701819333694401,0.0009693866130105793,0.0011989255228975523,0.00031960674187653124,0.0004839068647731295,0.0011935237256179947,0.0011982011739411276,0.0009982390335669248
223.0,0.00031895108963777164,0.00031933130768200987,0.0011977759761078114,0.0011982674401365264,6.43483981328397e-05,6.434153549257013e-05,0.0009681290139113228,0.0009691632051390575,0.0011978392617295389,0.00031945187715847,0.00048375731889016256,0.001193140887738915,0.001197852072714849,0.0009960630583904018
224.0,0.000318288040075382,0.0003185375416532435,0.0011973667432800047,0.0011979316195819567,6.388554178789714e-05,6.39583028814675e-05,0.0008803077508045829,0.0008797504103366642,0.001197623667909933,0.00031890346885742364,0.00048335197083896274,0.0011925684893566017,0.001196879662724696,0.0009836074763454779
225.0,0.0003182350726897436,0.0003178701145904705,0.0011966477871265936,0.0011971331129299798,6.349972292465034e-05,6.341457977655553e-05,0.0008792688792287399,0.000878908907353932,0.001197366613740403,0.0003183793113501396,0.00048312765201451234,0.001191499269001761,0.001196559552603714,0.0009824736348741862
226.0,0.0003158904681736517,0.0003158742141580097,0.0011959624154301756,0.001196235103891464,6.304128676308376e-05,6.311822164203894e-05,0.0008785998806870681,0.0008785688309272821,0.0011969105498912372,0.0003161665327824575,0.00048301746031127355,0.0011911201479952937,0.0011959326199516773,0.000969801289018574
227.0,0.00031550693324872755,0.0003157006575986653,0.0011954648679191645,0.0011955684379016515,6.254843631666129e-05,6.252020198926068e-05,0.0008782275252835402,0.0008776007301506876,0.0011960150063328747,0.0003153300931239183,0.00048284430192046976,0.0011903904020057212,0.0011955086250367163,0.0009695595139989603
228.0,0.0003142663477344971,0.0003143709080778059,0.0011945394295486838,0.0011938221710178893,6.230747317719325e-05,6.22915251330146e-05,0.0008771228709197408,0.0008772259013884677,0.0011955091900637997,0.0003141945603423102,0.00048277346439695913,0.0011893633062071546,0.0011938440524076096,0.0009690176044722401
229.0,0.00031186941399403956,0.0003120521413989176,0.0011938739597527064,0.0011937649571456292,6.217802494975365e-05,6.200375342932337e-05,0.0008768373984437026,0.0008769156126780208,0.0011941575826562713,0.0003118069207880261,0.0004825137268107534,0.0011873661066567453,0.0011930226377575423,0.0009669833594796286
230.0,0.00025170165471513633,0.0002516633918052622,0.0010856922044335513,0.00108443422237606,6.184903701562667e-05,6.168378261003704e-05,0.0008765482024136293,0.0008766028416578903,0.0010854236689451105,0.00025169983936426443,0.0004823169559121127,0.0011796102324721535,0.0010859645257112157,0.0009658495180083371
231.0,0.0002513883175302149,0.00025139412390804403,0.001084572722533776,0.0010838123324601904,6.109533260454422e-05,6.112036122264333e-05,0.0008755552546708881,0.0008762528359925061,0.001084395452266991,0.00025124758333322305,0.00048194702662266825,0.0010816309924935768,0.0010854946282128684,0.0009657578102422767
232.0,0.0002511573031494786,0.00025122439580221455,0.0010840726872852098,0.001083571039172833,5.919579037145254e-05,5.9189550726310515e-05,0.0008750600219841959,0.0008758035379397789,0.0010833672355888711,0.000251142496560253,0.00048182109324753817,0.0010814339982451184,0.0010841441258911404,0.0009639319919907114
233.0,0.00025111007921529494,0.0002510419061846686,0.0010829780827609854,0.0010833297458854754,5.73790950039222e-05,5.7543355157630174e-05,0.0008747968908323695,0.000874609546981979,0.0010828448351798265,0.0002508855232368767,0.00048167548278254407,0.0010798171586587138,0.0010839279005641375,0.0009618810728588164
234.0,0.00025094415728437933,0.00025079688515971177,0.0010826559207476056,0.0010825163138755178,5.500128892954879e-05,5.495972337648662e-05,0.0008745834070676803,0.0008742843644134307,0.0010824385237505694,0.0002508795669015667,0.0004815377431534956,0.0010790341374950297,0.001083350494383649,0.0009578792794307284
235.0,0.0002506212476803667,0.00025067692694957664,0.0010823287832591158,0.0010821854684402751,5.1748665419590915e-05,5.1727689796986574e-05,0.0008739839148680003,0.0008737357739733604,0.0010816756533119645,0.00025076384381554287,0.0004814354222862024,0.0010786736008516246,0.0010817704791449905,0.0009571956397200967
236.0,0.000250568918456001,0.0002506118432398225,0.0010813473707936463,0.0010814989019731548,5.1263266139430827e-05,5.1148231987316095e-05,0.0008734427583482064,0.0008722240473760628,0.0010811698370428895,0.0002505494157443813,0.0004809474304575735,0.0010780466883376625,0.001081296957758481,0.0009515347694332803
237.0,0.00025045468758817834,0.0002503298138308878,0.0010810451106807069,0.001080590942695985,5.030231827349142e-05,5.042293112465598e-05,0.0008720538726930471,0.0008715538237614974,0.0010800918679448608,0.00025034179491357394,0.0004807939491566338,0.001077583318218647,0.0010812305198088434,0.0009508427926530068
238.0,0.00025035385810708347,0.0002502813200863651,0.001080623439165125,0.001080304873334685,5.0272703044872315e-05,5.014665008574576e-05,0.0008710261717793101,0.0008713055927931399,0.001079975778965073,0.00025029116606343853,0.00048017608853490203,0.0010771459662079182,0.0010808802106198443,0.0009477497398158803
239.0,0.00025005775127652643,0.0002500694789918712,0.0010799131900931565,0.0010797227843734308,4.9658739573947824e-05,4.957148549148796e-05,0.0008246803358868674,0.0008258594671062377,0.0010793289975062558,0.0002500618471540018,0.0004801170572653098,0.0010764063085580459,0.0010803632025753903,0.0009464908422999611
240.0,0.00024988225692651955,0.0002498104203040262,0.0010791233334194266,0.0010788421882525592,4.9385445950358274e-05,4.937058826438276e-05,0.000791761635845642,0.0007912287647106743,0.0010788812257270745,0.0002499329350397915,0.0004800344134878807,0.0010762316155452619,0.0010801131542922079,0.0009434978342985369
241.0,0.0002497061244152399,0.00024980786800168296,0.0010785175693247705,0.0010786207954425096,4.896994871301557e-05,4.8889874409203965e-05,0.0007910132014845509,0.0007909532283357975,0.0010786822160474385,0.000249666601760928,0.00047979435299153907,0.0010752974415620062,0.0010789752534093207,0.0009426891385432774
242.0,0.0002496263542561459,0.0002495143532322034,0.0010777787112709188,0.0010780909452341883,4.8837911521027176e-05,4.8804641456158077e-05,0.0007903975738840513,0.0007897716489264155,0.0010780520187285909,0.00024960959112296045,0.00047958577583897996,0.0010747002640289433,0.0010784582453648667,0.0009418220833005249
243.0,0.0002491247594957626,0.00024937780505683685,0.0010775125233525279,0.0010778148261115423,4.8776534117577764e-05,4.877698809805874e-05,0.000789930888444963,0.0007896227103454009,0.0010773803610598192,0.00024942026475060537,0.00047945197162790426,0.0010741352993918548,0.0010784268383341288,0.0009314924540142726
244.0,0.0002485931711555599,0.0002489234952397294,0.001077282407628685,0.0010774168165653857,4.85397385795785e-05,4.8398553786535e-05,0.0007895560506720781,0.0007894042670932463,0.0010771067227503196,0.0002488965326958435,0.0004792591361472364,0.0010738317547951733,0.0010775703927651617,0.0009309922298357616
245.0,0.0002484278873859171,0.00024876908094795974,0.00107682715165611,0.0010769591055873053,4.810845497303585e-05,4.822101670211646e-05,0.0007886983920592855,0.0007885627641105142,0.0010765428619913507,0.00024852255992887707,0.00047910565484629667,0.001073486085642218,0.001076199355077182,0.0009194703995907248
246.0,0.00024756892231279253,0.00024721983342557646,0.0010759925157063886,0.0010767824888511985,4.727701848001284e-05,4.732575501753077e-05,0.0007879214104505905,0.0007880514083156976,0.001076327268171745,0.0002470024180672489,0.0004786530817794231,0.0010727674902704827,0.0010757524088705278,0.0009161105605250592
247.0,0.0002471196567767749,0.0002468382642252531,0.001075886786860299,0.001076312340074801,4.718571012056032e-05,4.7231430549493324e-05,0.0007877004795778307,0.0007878006950376564,0.0010757799915527457,0.0002468386188462227,0.00047840121502916303,0.0010720290715781477,0.0010755325596553628,0.0009050139208317567
248.0,0.00024455680110540174,0.00024453863981393955,0.0010747187940782002,0.0010754615946698912,4.506566388248372e-05,4.5023328845917875e-05,0.0007870637518377979,0.0007875177117337289,0.001075265883213686,0.00024421910766736894,0.00047829495874389703,0.0010709511785205446,0.0010752052017580565,0.0009037550233158373
249.0,0.00024416943721284115,0.0002439235349492042,0.001073950083173688,0.001074344680380989,4.103047847854588e-05,4.106473169334222e-05,0.0007867273907899443,0.00078694926281619,0.001074544473125005,0.00024351668555330563,0.0004780942524272835,0.0010700938199046121,0.0010746990653780887,0.0008977523331737053
250.0,0.00023956063650102416,0.0002396586377335495,0.0010733405874726993,0.0010741307502499299,4.084186293934487e-05,4.0803224366293294e-05,0.000785882144023936,0.0007862715922725738,0.001073789894756385,0.00023965442755726304,0.00047785812734891473,0.0010699463839576526,0.0010738232924055906,0.0008970686934630735
251.0,0.00023920071354319186,0.00023927068777736786,0.0010726390454821736,0.0010732277660920869,4.005109213338093e-05,3.999824647641547e-05,0.0007855817773317567,0.0007857850595745931,0.001073226033997416,0.00023923152775024977,0.0004774370376258236,0.0010696539899788086,0.0010727711568758722,0.0008962433235685304
252.0,0.00020495059803457696,0.0002051693761685333,0.001033605199374571,0.0010347153673821038,3.978133465649217e-05,3.964973840173894e-05,0.0007847948662456345,0.0007850875305535082,0.0010335567711899584,0.00020520596229161258,0.00047715368753178104,0.0010675576738254013,0.0010409159719686355,0.0008937505397456171
253.0,0.00019628883507951026,0.00019648771974779754,0.000975816299839403,0.000976006471764334,3.931159545457843e-05,3.925299478919054e-05,0.0007841779974604565,0.0007849857558564817,0.0009764161169244502,0.00019637739700455813,0.0004766932436289618,0.0009727662715907472,0.0009765013598880012,0.0008923499120457864
254.0,0.0001961797095018696,0.0001963588284794609,0.000975186902237974,0.0009748199058048545,3.9027567099932915e-05,3.8975829852989466e-05,0.0007833401978025186,0.0007837470833243775,0.0009759103006553751,0.00019616467074348506,0.00047619344554641446,0.0009713377535500388,0.000976035086277816,0.0008905157567245794
255.0,0.00019582808264058312,0.00019614571123379533,0.0009738883032342347,0.000974583587636824,3.8686960398074777e-05,3.8668486137858074e-05,0.0007124375230474093,0.0007115292477001123,0.0009751723064267248,0.00019610255467525172,0.0004759651913039912,0.0009707294253991388,0.0009752064238514248,0.000888806657448


==> anc/rescaled_eigenvalues_GlauberProfile.dat <==
l,Run_GlauberProfile,Glauber_b0
-1.0,0.0432458086098602,0.1328276642939201
0.0,0.021252826626489134,0.0140363592667633
1.0,0.02121529822644195,0.0132660050976294
2.0,0.021119314646810206,0.0132435137285228
3.0,0.018586169487862673,0.0123730263654764
4.0,0.018566509674101055,0.0123680472312395
5.0,0.016209035873232372,0.0110571989833008
6.0,0.016175483124412537,0.0110501654875922
7.0,0.01604175270235848,0.0109452211866299
8.0,0.01598709842010117,0.0102002982228938
9.0,0.015367857975085091,0.0101960569679526
10.0,0.014018888931712612,0.0098505917969297
11.0,0.01400814156685626,0.0098487852438679
12.0,0.013802237784059536,0.0097206193301763
13.0,0.01378795165272609,0.0097127589100734
14.0,0.012100265862478372,0.0087500833401148
15.0,0.012087246696920675,0.0087467977111554
16.0,0.011840406813024751,0.0085626126622306
17.0,0.011826863385766745,0.0085601505563122
18.0,0.01169946779259143,0.0083733642153439
19.0,0.01168815247755974,0.0077424460945246
20.0,0.010906565659347688,0.0077330352775358
21.0,0.010399036644972649,0.007628319498015
22.0,0.010371338151806273,0.0076236169182843
23.0,0.010087275687188342,0.0075250933688264
24.0,0.010078669057608257,0.00752160019647
25.0,0.009920953662765018,0.0074212798573823
26.0,0.009897711394051278,0.0074150063042859
27.0,0.00887291083537044,0.0068195169600102
28.0,0.008851197663282604,0.0068105472029459
29.0,0.008565606102038771,0.0065953946332753
30.0,0.008559882911810387,0.0065834921999976
31.0,0.008383294095755993,0.0064502250241623
32.0,0.008362804200968878,0.0064454444027007
33.0,0.008276737905167999,0.0062690989737512
34.0,0.008263980870460458,0.0059897365737676
35.0,0.007539232758257004,0.0059776128017255
36.0,0.007531281455802305,0.005751340975333
37.0,0.0075226311377471905,0.0057442111018234
38.0,0.007241932685706248,0.0055995168773257
39.0,0.007231884336450308,0.0055885746521787
40.0,0.007048349052866806,0.0055422095168437
41.0,0.007022922360401774,0.0055381181578225
42.0,0.00691627879286373,0.0055081412797508
43.0,0.006908065359558874,0.0055042683023748
44.0,0.006383410462973711,0.005229577312014
45.0,0.006371177689966479,0.0052267131370381
46.0,0.006095284970178379,0.004997716508698
47.0,0.006086634652123266,0.0049945001378466
48.0,0.0058820415235773145,0.0048386695634419
49.0,0.005876143579448829,0.0048339827829223
50.0,0.00575005864052429,0.0047340377500411
51.0,0.005742762665194977,0.0047292241242441
52.0,0.005681555111683792,0.0045971966521494
53.0,0.005677142575706184,0.0045565301374293
54.0,0.005382988073357287,0.0045536874949159
55.0,0.005373289231901553,0.0043311748922098
56.0,0.005100629459265364,0.0043264572004816
57.0,0.005090362667634294,0.0041663070516295
58.0,0.00506694564502045,0.0041658996511721
59.0,0.00489691010021993,0.0040576235528387
60.0,0.004894070349343251,0.0040526144475059
61.0,0.004764534020891672,0.0039964904160025
62.0,0.004754660425535836,0.0039929611847461
63.0,0.004683273457343633,0.0039609598473054
64.0,0.00467755026711525,0.0039591486739648
65.0,0.0045074710338397035,0.0039234683328456
66.0,0.00449702948830853,0.0039211023021298
67.0,0.0042503687271602105,0.0037417862539539
68.0,0.004240071353596623,0.0037370424003236
69.0,0.004057899150433928,0.0035823054653661
70.0,0.00404577559861426,0.0035755819892337
71.0,0.003932268571649658,0.0034711815132113
72.0,0.00392007511826995,0.0034676702591155
73.0,0.0038463813985963836,0.0034287373012062
74.0,0.003835581607569999,0.0034250786340723
75.0,0.0037995386156736916,0.0033963203337295
76.0,0.0037947328834208507,0.0033943449857351
77.0,0.0037578772858890626,0.0033214779723183
78.0,0.0037529230128211335,0.0032220765559082
79.0,0.0035252798448515564,0.0032181148977694
80.0,0.0035181542545748446,0.0030666273288641
81.0,0.0033490230612073578,0.0030657791596032
82.0,0.0033431862809439076,0.0029609514118802
83.0,0.003325758948256105,0.0029587871830107
84.0,0.003227582207178065,0.0029562324663021
85.0,0.003221125050569248,0.0029550006004514
86.0,0.0031445653669339877,0.002884825711807
87.0,0.0031394188645759453,0.0028821769438749
88.0,0.0031256045687727786,0.0028399330087254
89.0,0.003120995434657554,0.0028358525945906
90.0,0.003092637245518289,0.0027674249087438
91.0,0.0030843582795008952,0.0027654853975099
92.0,0.002914410111650426,0.0027259937399592
93.0,0.0029062796864481196,0.0027225068171518
94.0,0.002754606407700954,0.002620391653054
95.0,0.002745672114558172,0.0026190436369287
96.0,0.002639784357638074,0.0025505844230465
97.0,0.002631553448943208,0.0025488343475497
98.0,0.002584037863505118,0.0025165810883046
99.0,0.0025781792390041545,0.0025161459308027
100.0,0.0025524860468414652,0.0024418155599926
101.0,0.0025519093589711243,0.0024410643028371
102.0,0.00250587481283641,0.0023964603755331
103.0,0.0025022792513417842,0.0023949063098963
104.0,0.002478316122790118,0.002373815316142
105.0,0.0024733137923996606,0.0023706880244425
106.0,0.002397221575447177,0.0023695676586902
107.0,0.002392232351599228,0.0022376039610001
108.0,0.002254495696385301,0.0022344453002404
109.0,0.0022536306645797896,0.0021901594548013
110.0,0.00215254427106503,0.0021894781394332
111.0,0.002149154045403026,0.0021377082273071
112.0,0.002131486426102581,0.0021354121699444
113.0,0.002126803021579812,0.0020690968087381
114.0,0.0021232424108652073,0.0020658898757764
115.0,0.002074223941886229,0.0020289804356312
116.0,0.002070353142998941,0.0020282800708122
117.0,0.0020238336547914394,0.0020185728626801
118.0,0.00202216038619795,0.0020164737700031
119.0,0.0019936318120060853,0.0019903639827245
120.0,0.001990914388859479,0.0019887197068306
121.0,0.001966606121355108,0.0019054255074537
122.0,0.001959712079996032,0.0019026492056752
123.0,0.0018433303513747305,0.0018779880174727
124.0,0.0018420240659714582,0.0018759811551013
125.0,0.0017481899593109862,0.0018713100994151
126.0,0.0017465560103450198,0.0018695479403138
127.0,0.001741256598324387,0.0018117709272078

